A Test of Substellar Evolutionary Models with High-Precision Ages from Asteroseismology and Gyrochronology for the Benchmark System HR 7672AB

We present high-precision measurements for HR~7672AB, composed of a Sun-like (G0V) star and an L~dwarf companion. Three nights of precise (70 cm/s) radial velocity (RV) asteroseismology with the Keck Planet Finder clearly detect 5-minute oscillations from the primary HR~7672A, and modeling of the frequency spectrum yields an asteroseismic age of $1.87\pm0.65$~Gyr. We also determine a gyrochronological age of $2.58\pm0.47$~Gyr, and we combine these two results for a final age of $2.26\pm0.40$~Gyr. In addition, we obtained new RVs for HR~7672A and new astrometry for the companion HR~7672B. From a joint orbit fit, we measured a dynamical mass of $1.111\pm0.017$~$\text{M}_\odot$ for HR~7672A and $75.39\pm0.67$~$\text{M}_{\text{Jup}}$ for HR~7672B. This places the companion near the stellar/substellar boundary and thus particularly sensitive to differences in model predictions. The joint precision in host star age (18\% uncertainty) and companion mass (0.9\% uncertainty) makes HR~7672AB an exceptional substellar benchmark. Combined with the companion's luminosity, we use these measurements to test predictions from six brown dwarf cooling models. The best agreement occurs with the Chabrier et al. (2023) models, which incorporate a new equation of state, resulting in predictions that agree within $<$0.3$\sigma$ with all the observations. The other 5 sets of models agree at the 1--3$\sigma$ level depending on the particular test, and some models struggle to predict a sufficient low luminosity for HR~7672B at any age given its dynamical mass. We also detected a weak seismic signal in near-simultaneous TESS photometry of HR~7672A, with the resulting RV-to-photometry oscillation amplitude ratio consistent with solar values.

==> anc/table1_kpf_rv.csv <==
bjd[d],rv[km/s],e_rv[km/s]
2460503.80257248,5.66940261901537,0.0025669958285151
2460503.80334406,5.67232368024679,0.0024898219588947
2460503.80402596,5.67208941434956,0.0023852279418958
2460503.80475537,5.67110320904231,0.0035657426431256
2460503.80531227,5.66763214346174,0.0029298481721576
2460503.80612872,5.66797209307618,0.0030534122585993
2460503.80673817,5.66573315540191,0.0054201100945602
2460503.80752271,5.66618739620307,0.0033515064274584
2460503.80818494,5.65929404367457,0.0046443175543099
2460503.80882304,5.66605992829537,0.0050862311106163
2460503.80950584,5.67282465623074,0.0025857559037618
2460503.81010823,5.66541227349799,0.0034256921009041
2460503.81088947,5.65216467119732,0.0072677611844676
2460503.81153177,5.64399391639392,0.008055961837464
2460503.81308399,5.66829765956857,0.0028279749277611
2460503.81426315,5.67245077050394,0.0019266463726944
2460503.81536932,5.66962482251076,0.0017939796475607
2460503.8167659,5.66865395439428,0.0021253457237895
2460503.81767882,5.66969547783525,0.001616259333009
2460503.8189735,5.67163148201596,0.0019393266235012
2460503.82014412,5.67066452260025,0.00318736270052
2460503.82135617,5.66565245281358,0.0032472524825728
2460503.82288013,5.67328446163368,0.0020421853463583
2460503.82379025,5.67075315700714,0.001508465438809
2460503.82520737,5.66667060267651,0.0033674430642788
2460503.82647066,5.66893099444146,0.0019790735197841
2460503.82744429,5.67217160992132,0.0015769622154914
2460503.82876474,5.67140959238558,0.001598495371365
2460503.82995722,5.67076909754925,0.0017073675304693
2460503.83110157,5.67154230316805,0.0016491075433915
2460503.83225328,5.67222567709517,0.0019932641180526
2460503.8338339,5.66811678022528,0.0023096282619115
2460503.8347272,5.6707642347491,0.0019515343425539
2460503.83582851,5.67399847081753,0.0018819895242873
2460503.83729868,5.66754243609138,0.0020904032875289
2460503.8383052,5.66965067741906,0.0020402655112699
2460503.83952778,5.67233241968596,0.0017721186634783
2460503.84084776,5.67087492383242,0.0014561355222386
2460503.84204226,5.6719339912451,0.0014263104065926
2460503.84324185,5.67177602632223,0.0017786952981337
2460503.84449373,5.67217193357409,0.0013221305297612
2460503.84563196,5.67015881385183,0.0017000670879116
2460503.84687245,5.67209319479882,0.0014654371274456
2460503.84812654,5.66987844094922,0.001631312066657
2460503.84926742,5.66997036382615,0.0015380554213783
2460503.85049678,5.67255397824871,0.001460347606594
2460503.85172028,5.67162800116582,0.0014758585912799
2460503.85478776,5.67095639927532,0.0012014103224926
2460503.85587956,5.67144736049116,0.001484175795119
2460503.8572273,5.67158040169764,0.0013268692768607
2460503.85843287,5.67073060405566,0.0013737336629766
2460503.85969376,5.67105316144353,0.0012794559248916
2460503.86084769,5.67233379461376,0.0013435608662104
2460503.86215163,5.6710779527701,0.0013447053133159
2460503.86312195,5.67009931745586,0.0012861832289403
2460503.86438644,5.67194824259612,0.0014812123907824
2460503.86566806,5.66979374655265,0.001828802909484
2460503.86683639,5.67080456441983,0.00145223964636
2460503.86800094,5.67205650175711,0.0013974426593988
2460503.86927916,5.67099676165801,0.0012619121590145
2460503.87045192,5.67156445155966,0.0016002402730488
2460503.87164446,5.67231381308733,0.0014175357231941
2460503.87297903,5.67008480887425,0.001754905621974
2460503.87422401,5.67165476382038,0.0014960176413623
2460503.87528855,5.67149928390831,0.0015628126181515
2460503.87659069,5.66997625978872,0.0015019068540795
2460503.87752502,5.66926668926702,0.0014792170472745
2460503.8783344,5.67120299000063,0.0014269516141395
2460503.87925782,5.67312067683567,0.0014413682199625
2460503.87996641,5.66990294422034,0.0015237716018134
2460503.88087659,5.67069555816393,0.0014030604962485
2460503.88172961,5.67173110547301,0.001414967482375
2460503.88280051,5.672029673936,0.0013480581286067
2460503.88377228,5.67068273818677,0.0014322971926008
2460503.88473086,5.67038058783804,0.0016867965730782
2460503.88546496,5.67239870301998,0.0015032926051509
2460503.88633973,5.67344716056018,0.0013710943474481
2460503.88727892,5.6715644901021,0.0015376297202561
2460503.88815269,5.66923929655489,0.0016330383433893
2460503.88890957,5.66967761652405,0.0018042356746959
2460503.8897291,5.67252639649295,0.0016726948994549
2460503.89068903,5.67207744348102,0.0014944134214643
2460503.8915085,5.67090121336411,0.0016016486911753
2460503.89245321,5.66983823942901,0.0014119384803529
2460503.89322782,5.67305429753469,0.0013255503937952
2460503.89415097,5.67157658464701,0.0014962704797591
2460503.89505863,5.67054498928186,0.0014633623142573
2460503.89756594,5.67220267338538,0.0014797086190524
2460503.89841254,5.67155515159966,0.0013030051764762
2460503.89929629,5.6705348131203,0.0013633251482952
2460503.90012888,5.67038038570038,0.0013443716143707
2460503.90103867,5.67201905723873,0.0013274105431083
2460503.90185162,5.67494919289378,0.0014429320967855
2460503.90273223,5.67251057900753,0.0017695174444328
2460503.90370877,5.67094674302538,0.0014686305908967
2460503.90445184,5.67343987964943,0.0012639152973308
2460503.90530884,5.67309060026892,0.0014668636830548
2460503.90621242,5.67176744658911,0.0012724333442494
2460503.90706041,5.67110894655192,0.0012867628257946
2460503.90794717,5.67278828320323,0.0010868785408777
2460503.90881242,5.67329503994342,0.0012252735120133
2460503.90965285,5.67363497225709,0.0010871179853832
2460503.91051441,5.67327176244356,0.0012528616019869
2460503.91144657,5.67220382959515,0.0012525402126684
2460503.91232686,5.67169098618925,0.0011115874521898
2460503.91307224,5.67257448748983,0.0014014046802954
2460503.91396273,5.67469986096361,0.0013887836726382
2460503.9148504,5.67395160156489,0.0014401614738147
2460503.91571215,5.67111238188835,0.001313534962335
2460503.91659496,5.67088351789377,0.0013371198809022
2460503.91742465,5.67306349757601,0.0011301171337725
2460503.91824774,5.67429316200541,0.0013002801371698
2460503.919174,5.67137987448823,0.0012056142255968
2460503.91996286,5.67151209577395,0.001194944557853
2460503.9209014,5.67348354275425,0.001152151530117
2460503.92173882,5.67194162514787,0.0012353855400092
2460503.92263599,5.67232128833256,0.0012123248738891
2460503.92342146,5.67166127289564,0.0010964020807424
2460503.92424658,5.67208133729983,0.0013079224070585
2460503.92511067,5.67168998061062,0.001112415829103
2460503.92602766,5.6723448943546,0.0012310082353367
2460503.92695602,5.67355994640187,0.001272384781897
2460503.92777282,5.67290944145534,0.0012331329185287
2460503.92862401,5.67234196189201,0.0013172346508287
2460503.92959592,5.6717853018359,0.0015237597272166
2460503.9304076,5.67062560669392,0.0013636965874017
2460503.93126217,5.67330521739946,0.0016449028841515
2460503.93212651,5.67260415120714,0.0014643241060481
2460503.93294615,5.67236900272315,0.0014874405595912
2460503.93385712,5.67225820099523,0.001269638081076
2460503.93466207,5.67161220232777,0.0014584958250173
2460503.93551761,5.67224945401486,0.0014605829433408
2460503.93641524,5.67211381009808,0.0015128770282377
2460503.93727883,5.67178642029692,0.0014509211295189
2460503.9381738,5.67283131858008,0.0013417475792663
2460503.94067468,5.67293612598002,0.0014075077581871
2460503.94148658,5.6719234391868,0.0012713497828746
2460503.94219634,5.67104237598499,0.0015976703592562
2460503.94319853,5.67095792025213,0.0016060950036306
2460503.94409337,5.6726630982837,0.0014601697517718
2460503.94487738,5.6720952996145,0.0012834013655813
2460503.94581518,5.67147081335563,0.001332342043334
2460503.9466522,5.67202345253147,0.001320539986462
2460503.9475423,5.67167464606469,0.0013733459178889
2460503.94873088,5.66982482851227,0.0014882916135147
2460503.94924499,5.67223924876677,0.001667080435132
2460503.95008985,5.67240894213923,0.0013876437280199
2460503.95093994,5.67108383748833,0.0012393539259337
2460503.9518735,5.67064056362193,0.0012622235900035
2460503.95275818,5.67107103247113,0.0013166936268404
2460503.95356329,5.67370004615229,0.0013817826745517
2460503.95436605,5.67267538230646,0.0012352690667242
2460503.95528588,5.6701919968569,0.0012587118434233
2460503.95620308,5.67167893470019,0.0012539417395637
2460503.95703658,5.67266102091915,0.0012542617296485
2460503.9578634,5.67144311461638,0.0012817790926322
2460503.95875599,5.67018203283057,0.0012448320797693
2460503.95959442,5.67086407185563,0.0011460897538014
2460503.96054783,5.67124238967303,0.0011587828883961
2460503.96131729,5.67177887570286,0.0011878345108281
2460503.96224804,5.67073248791389,0.001306356029463
2460503.96306024,5.67189012930509,0.0012447502472105
2460503.96397986,5.67143174130537,0.0013147373677425
2460503.96477954,5.67077462481168,0.0010828938324012
2460503.9656573,5.67104053894109,0.0013116770987682
2460503.96647695,5.67362484986912,0.0011651767782786
2460503.9673168,5.67296089614366,0.0015221116249294
2460503.96831632,5.67132370931452,0.0016009311136454
2460503.96915808,5.67224239852727,0.0013699334018188
2460503.97076207,5.67413075122015,0.001379003436486
2460503.9717054,5.67292808294077,0.0014215353629778
2460503.97252743,5.67293753739839,0.0012305277394788
2460503.9734249,5.67390624755553,0.0011290858771725
2460503.97434906,5.67100326534222,0.0012439891175807
2460503.97506862,5.67234104317109,0.001196904797604
2460503.97606118,5.67419995773089,0.0012853971961549
2460503.9769009,5.67237624329069,0.0011287733413719
2460503.97772621,5.67290584342059,0.0011067603112296
2460503.97854896,5.67202079981334,0.0011514273443931
2460503.97949574,5.67276462741451,0.0011609814986243
2460503.98032115,5.67435731936435,0.0012713376213507
2460503.98123633,5.67291867238702,0.0011288861731415
2460503.98209765,5.67170436079688,0.0012012794558147
2460503.98281622,5.67246412618879,0.001315973859002
2460503.98375058,5.67359404327389,0.0012388074508771
2460503.98603692,5.67163097503111,0.001320241174815
2460503.9869584,5.67061978996485,0.0012529067309166
2460503.98780236,5.67231696441993,0.0013972562654464
2460503.9886557,5.67280229131975,0.0012352517986561
2460503.98954293,5.67108075352228,0.0011308368785497
2460503.99036492,5.67160179474246,0.0009703174625262
2460503.99122512,5.67334561708485,0.0011927085894947
2460503.9921503,5.6730634358189,0.0011893745293564
2460503.99300736,5.6705157258124,0.0011832931165067
2460503.99378538,5.67134889800276,0.0013301303363281
2460503.99473397,5.67359207047572,0.0012641898298868
2460503.99560528,5.67199799799532,0.0011775968700443
2460503.99643171,5.67046117133953,0.0010518462842372
2460503.99755902,5.6721002171459,0.0009636620858269
2460503.99838571,5.67170381036756,0.00090341322781
2460503.99927706,5.67099589363758,0.0010570514043115
2460504.00012065,5.6710130037996,0.0010462272436742
2460504.00095612,5.67117151014544,0.0012978841775729
2460504.00219906,5.66912006936246,0.0013432125304262
2460504.00268043,5.67046417655607,0.0015744093009803
2460504.00392537,5.670647725035,0.00120272114238
2460504.00445788,5.67236730181731,0.0010989770813967
2460504.00533157,5.67103348991589,0.0010291990177651
2460504.00619618,5.67030982412689,0.0011091195158855
2460504.00704379,5.67195191179327,0.0011263301067166
2460504.00788663,5.67246800225959,0.0012758030229668
2460504.00871939,5.67275775003135,0.0011219686504572
2460504.00952746,5.67098956208127,0.001438562382159
2460504.01039103,5.67093053710622,0.0016030758433975
2460504.01136812,5.67368378633525,0.0015737647355683
2460504.01222748,5.67292230954759,0.0017905643104015
2460504.01302003,5.67132504122331,0.0015031648336857
2460504.01396858,5.67109499240057,0.0014518571207989
2460504.01477125,5.67069693376062,0.0015438423465094
2460504.01569214,5.67255705705293,0.001500632765832
2460504.01652756,5.67270298523592,0.0015571217861656
2460504.01735773,5.67097414951001,0.0014238837473974
2460504.01826567,5.67063599651599,0.0015139016163457
2460504.01912355,5.67253873713636,0.0015064331021693
2460504.01999804,5.67501285064165,0.0015045489293704
2460504.020898,5.67119157050965,0.0014343123229561
2460504.02164424,5.66839393174861,0.0014784752848815
2460504.02259202,5.67149945136264,0.001424012518353
2460504.02337465,5.67247910266633,0.0014661467163602
2460504.02431759,5.67277568654249,0.0014796503793735
2460504.02518628,5.67165330106704,0.0013439930132388
2460504.02605708,5.67296474247374,0.0013751597414032
2460504.0268997,5.67093585336165,0.0012730997943789
2460504.03113292,5.67249224696371,0.0012616292873928
2460504.03203731,5.67323152933215,0.0013264147629512
2460504.03282524,5.67386605031246,0.001369889352333
2460504.03380199,5.67066486819431,0.0015185307861517
2460504.03466615,5.67212226020668,0.0017466714209706
2460504.03547632,5.67188273395818,0.0019593064221971
2460504.03638864,5.67095481219178,0.0016559187827977
2460504.03725714,5.67244383279114,0.001601525411743
2460504.03803999,5.67287955204561,0.0013516149813197
2460504.03887907,5.67148424693884,0.0012512806993582
2460504.03978981,5.67068209197478,0.0014931483491345
2460504.04067087,5.6732586093279,0.0013430023707654
2460504.04154517,5.67176236491453,0.0017429775280848
2460504.04239658,5.66998253303091,0.0019693443933559
2460504.04330823,5.67144536679372,0.0016399285429489
2460504.04412675,5.67208536769583,0.0014034927120597
2460504.04500712,5.67296250403137,0.0013253060814674
2460504.04588101,5.67380579974004,0.001436357478553
2460504.04674092,5.6726375219682,0.0015856693911598
2460504.0476042,5.67035092448688,0.001503127624323
2460504.04849162,5.67284632843451,0.0014033808261956
2460504.04929924,5.67167192280677,0.0013938671563983
2460504.05021316,5.67087175430848,0.0013468771873405
2460504.05104261,5.67100628275214,0.0011949772557669
2460504.05187478,5.67232434783596,0.0014246844507171
2460504.05278705,5.6703680070208,0.0014302612005277
2460504.05357567,5.67101669629575,0.0012774818838317
2460504.05451057,5.67108666672824,0.00129932524964
2460504.05531933,5.67166725619523,0.0013529030214496
2460504.05624104,5.67090648593498,0.0014867731466953
2460504.0571197,5.67242639310662,0.0014397060311485
2460504.0579967,5.67264523993044,0.0014379373406499
2460504.05880986,5.6718028527021,0.0013000913669526
2460504.05957022,5.67042022787392,0.0015914170813776
2460504.06050543,5.67030306955679,0.0016016433182433
2460504.0614343,5.67105520069325,0.0015186480560033
2460504.0622633,5.6721980627598,0.0013912615485419
2460504.0631467,5.67260994276283,0.0014144490990949
2460504.06395708,5.67053613375353,0.0012937186995392
2460504.06489073,5.67184590748479,0.0012539903046747
2460504.06571397,5.67226609141717,0.0012302992640809
2460504.06659897,5.6722610893946,0.0011491831709019
2460504.07070521,5.67256380277234,0.0011544890834794
2460504.07146802,5.67126981385939,0.0012354859205996
2460504.07236098,5.6707564268689,0.0014915583078709
2460504.07323611,5.6719032170814,0.0013760228639525
2460504.07409045,5.67340925803097,0.001221305873719
2460504.07494144,5.67160295993638,0.0013042889411584
2460504.07580536,5.66926946032312,0.0012856607907942
2460504.07665153,5.67236759172437,0.0012253218358974
2460504.07754835,5.67353856000708,0.0013558573418501
2460504.07842806,5.67006182856833,0.0014575471168027
2460504.07914862,5.67007291740854,0.0018399610000346
2460504.08012146,5.67179531973123,0.0020621893939657
2460504.08101908,5.67178630261892,0.0017128440970026
2460504.08191098,5.67147054787689,0.001497596204071
2460504.08265171,5.67093151218024,0.0016128157544179
2460504.08360974,5.67007208560214,0.0016103477175082
2460504.08448881,5.67223420948804,0.0014422571383736
2460504.08528659,5.67249683782205,0.0014971514929406
2460504.08624626,5.6714729052169,0.0016378713041304
2460504.08705753,5.67144873505475,0.001499015011014
2460504.08787348,5.67068202973864,0.0013956676199015
2460504.08871711,5.67016718922801,0.0026460190003199
2460504.08973264,5.67242004091824,0.0018101457189074
2460504.09050856,5.67331208098465,0.0016590949446244
2460504.09129518,5.66957373930122,0.0020991006646715
2460504.09222315,5.67061988245098,0.0019507780615226
2460504.09393786,5.67230983298662,0.0018399586752035
2460504.09488141,5.67114364323407,0.0018675820614211
2460504.09559496,5.67043006700414,0.0020670981677259
2460504.09654554,5.67205954568399,0.0015287823067035
2460504.09737137,5.67199881087611,0.0016840619666155
2460504.09825545,5.67130808515959,0.0025183003932286
2460504.09919345,5.67255725073867,0.0020042194161808
2460504.09993694,5.67109789210214,0.0018378110612825
2460504.10098116,5.67261064891029,0.0017766587715329
2460504.10173839,5.67125437042252,0.0016479775954433
2460504.10254547,5.67144950749787,0.001759253665499
2460504.10348298,5.67165829831138,0.0019261189594265
2460504.10433602,5.67280719920188,0.0016564560726453
2460504.10552531,5.67345175144919,0.0016434649417348
2460504.10606879,5.67107754870723,0.0014946165932824
2460504.10687012,5.67186088323749,0.0014189700721712
2460504.10785382,5.67018716690075,0.0017420091759378
2460504.10866903,5.67146277281844,0.0014114853514779
2460504.10950303,5.67208290456521,0.0011239838173257
2460504.11032128,5.67260416608845,0.0012091570241407
2460504.11122032,5.67196111877644,0.0014306864325012
2460504.1142509,5.6725425160523,0.0016559354018037
2460504.11513935,5.67035495808977,0.0017497594150338
2460504.11600905,5.6709464888086,0.0015195810279297
2460504.11689102,5.67229780788824,0.0015251500682995
2460504.11769684,5.67310740660562,0.0015280148481153
2460504.11857566,5.67127141959022,0.0020382128669871
2460504.11945565,5.66911960429784,0.0020038275171902
2460504.12033956,5.67066907707865,0.0018403243032412
2460504.12117474,5.67186830651863,0.0019344860210632
2460504.12201323,5.67441461621205,0.0019308135379199
2460504.12294617,5.66946566407095,0.002185019520927
2460504.12376063,5.67120304886475,0.0022176718658394
2460504.12461168,5.67229717628672,0.0021513511254223
2460504.1255407,5.67131512178509,0.0019979278094386
2460504.12633777,5.67200459632408,0.0017796848847446
2460504.12714499,5.67116017125618,0.0021105613171418
2460504.12801577,5.66848231210605,0.0025263938288434
2460504.12897074,5.6700626441463,0.002377298016538
2460504.1298428,5.67265774883638,0.0022863915887411
2460504.13067995,5.66915781771555,0.0019745294287611
2460504.13151222,5.67196018440745,0.0022652849415342
2460504.13249449,5.67242501241422,0.0020948491068142
2460504.13327282,5.67055934968166,0.0018587538855751
2460504.13413321,5.66924342161837,0.0026728513905055
2460504.13492826,5.67203740728612,0.003059256840335
2460504.13591091,5.67381087741182,0.0038165619824284
2460504.13852452,5.67370095852599,0.0024806494124017
2460504.13934772,5.6708405492518,0.0024300752049982
2460504.14020612,5.67282794157819,0.0026389623696252
2460504.14110335,5.67604922359938,0.0023663059242374
2460504.14195095,5.67671448002926,0.0018199457328941
2460504.14276017,5.67479379775943,0.0022012411383531
2460504.1436466,5.6757476344845,0.0026389150942992
2460504.14459129,5.67712408268855,0.0021818906735099
2460504.14541576,5.68158947907181,0.0021998903347637
2460504.14623284,5.68712225615466,0.0027420049055499
2460504.14713651,5.69773599421823,0.0028487223018975
2460504.79952628,5.66636514434814,0.0011960898959884
2460504.80038531,5.66617712436732,0.0011531138485675
2460504.80120262,5.66382313684243,0.0012861032620089
2460504.80212772,5.66356309476154,0.0012042844187741
2460504.80297595,5.66468519622155,0.0011779909072145
2460504.80381062,5.66407819769659,0.0012052424632376
2460504.80466784,5.66325794660854,0.0010905473256721
2460504.80555132,5.66344755134514,0.0012473580849316
2460504.80641133,5.66427839672437,0.0012242384726462
2460504.80726566,5.66460442808347,0.0011452694657781
2460504.80813838,5.66384328570215,0.0011757910602603
2460504.80901114,5.66363483270459,0.0010397355638032
2460504.80990291,5.66382742128263,0.0012206324089112
2460504.81071453,5.663998240795,0.0011741180500827
2460504.81151611,5.66422894094358,0.0012677882807229
2460504.8123754,5.66420412586982,0.0013105885110977
2460504.8133441,5.66525227397564,0.0012347188948484
2460504.81417368,5.66506721142676,0.0011076282865394
2460504.81499764,5.66407584948953,0.0010102077376074
2460504.81591389,5.66336421144424,0.0011185126974261
2460504.81678165,5.66553980776214,0.0012136419596581
2460504.81764266,5.66553509253662,0.0011777366778993
2460504.8185286,5.6655261618638,0.0010835981963096
2460504.81937289,5.66417357094682,0.0009530127760963
2460504.82022529,5.66479569148182,0.0009999577883362
2460504.82107561,5.66520943805283,0.0009563384377803
2460504.82192714,5.6654706193843,0.0010362372029489
2460504.82278689,5.66305488872637,0.0010152085648315
2460504.82368855,5.66433668252881,0.0009103296947789
2460504.82453828,5.66421186929546,0.000865359053047
2460504.82540471,5.66467526655384,0.0008780541789103
2460504.82625039,5.66443952385158,0.0008883999834818
2460504.82712006,5.66423300422299,0.0009102229917407
2460504.82798165,5.66472936007803,0.0009195356031074
2460504.82883335,5.66624384393391,0.0010448800084746
2460504.83240911,5.66950351055741,0.0012376518606239
2460504.83331154,5.66716493763082,0.0011750224406213
2460504.83410802,5.66737468900001,0.0009420457115656
2460504.83496966,5.66814880496715,0.0011080774508477
2460504.83587514,5.66741776330763,0.0011052835196232
2460504.83674312,5.66966029446804,0.0011319529050526
2460504.83759621,5.66895174440853,0.0011195460056832
2460504.83845998,5.6677180290883,0.0009974586042484
2460504.83935346,5.66760742617584,0.0009813077230408
2460504.84015625,5.66806792214011,0.0009931839773106
2460504.8410644,5.66882827808026,0.0009858083084859
2460504.84187976,5.66642154191331,0.0010831806585801
2460504.84305982,5.66626966537194,0.0010580762449902
2460504.84367911,5.66718606993439,0.0013812510079153
2460504.84448353,5.66747911972193,0.001203166748203
2460504.84531181,5.66817459147493,0.0011490231108065
2460504.84619337,5.66824482045828,0.0010828015340206
2460504.84707297,5.66872489955886,0.001076136113323
2460504.84797245,5.66852642266498,0.0012921718629695
2460504.8488285,5.66780456606324,0.0010941723191722
2460504.84965638,5.66799453658716,0.0009507255835168
2460504.85052595,5.6687509585087,0.0009878324320765
2460504.85137165,5.66644310825977,0.001105967140851
2460504.85222377,5.66815688411905,0.00107654424123
2460504.85317115,5.66991313678415,0.0009156278482652
2460504.8539765,5.66904603732766,0.0009221100797377
2460504.85483127,5.66764534593792,0.0009163116896128
2460504.85570975,5.66763911420215,0.0009534365123484
2460504.85658975,5.66771604185268,0.0009084713073319
2460504.85743042,5.66772439298137,0.0009105465750044
2460504.85829187,5.66758991081692,0.0008913699324147
2460504.85916404,5.66647892283972,0.000926314990517
2460504.86007083,5.6674922109647,0.0009571361871887
2460504.86091006,5.66759177066429,0.0011388076057885
2460504.86183076,5.66693728371224,0.0013277056469309
2460504.86267511,5.66717518164918,0.0010383252340705
2460504.86351878,5.66646280186359,0.0013030998327443
2460504.86443686,5.67019772836427,0.0013473088910684
2460504.86559433,5.66835586397396,0.0010225508779338
2460504.86612026,5.66699300264681,0.0011753198211573
2460504.86691333,5.66705875028799,0.0011539028047447
2460504.86783061,5.66854220574774,0.0010320155630533
2460504.86870076,5.6684302035689,0.0009655147870696
2460504.86958234,5.66594218117321,0.0010234957524733
2460504.87043498,5.66755103878004,0.0009671867127655
2460504.87126607,5.66834249995881,0.0010168733791594
2460504.872139,5.66648429809442,0.0011003754358651
2460504.8747276,5.66747763968061,0.0009905191875185
2460504.87563433,5.6665862499993,0.0010204289162317
2460504.87644427,5.66814073860861,0.0011036985976801
2460504.87729674,5.6696895488709,0.0012857301604458
2460504.87820905,5.66762294764557,0.0011649710887937
2460504.87905102,5.66590591053528,0.0009831528416746
2460504.88014307,5.66741151708299,0.0009598915688683
2460504.88101422,5.66883720380487,0.0010732835256777
2460504.88192014,5.66856879783226,0.0011002405008426
2460504.8828267,5.66788000603964,0.0012113705618964
2460504.88361205,5.66708134199429,0.0010861523244744
2460504.88440562,5.66876611398726,0.0012482541999317
2460504.88537327,5.66729581364254,0.0010940631467567
2460504.88623022,5.66641222420329,0.0009847065115411
2460504.8870831,5.66742622849938,0.0009054126454085
2460504.88793418,5.66781024982134,0.0008610751012703
2460504.88877984,5.66806666952783,0.0008856244329868
2460504.88963307,5.66704130937809,0.0009188025400828
2460504.89051979,5.66858322442213,0.0009426318577688
2460504.89136972,5.66848529706965,0.0008942428966007
2460504.89219514,5.66861275475786,0.0009795745617211
2460504.89312435,5.66635516365434,0.0010252147546935
2460504.89398283,5.66716828218633,0.001009053418719
2460504.89483135,5.66846856844603,0.0010478176690961
2460504.895697,5.66888564415561,0.0010986337409977
2460504.89656876,5.66813126938018,0.0011609634780367
2460504.89736358,5.66847452285301,0.001279902369837
2460504.89830616,5.66842492622642,0.0012414617335732
2460504.89912373,5.66886762078974,0.0010242708848008
2460504.89999629,5.6667772789023,0.0010334939767309
2460504.90088333,5.66702628234433,0.0010192661876309
2460504.90176202,5.66696171794008,0.0011100785488689
2460504.90258112,5.66916940538117,0.0010180945445281
2460504.90345242,5.66821453833089,0.0009879092371279
2460504.90432825,5.66622225927516,0.0009593552272823
2460504.90519989,5.66767123331182,0.0009277000555524
2460504.90607595,5.66866028926669,0.0009682103180512
2460504.90690838,5.66748490163873,0.0009350029476898
2460504.90779494,5.66613750332085,0.0009672754914624
2460504.90863672,5.66729591883642,0.0008867634815141
2460504.90952464,5.6675414372021,0.0009763802757242
2460504.91038594,5.66814561456849,0.0008838995513824
2460504.91121133,5.66752209520079,0.0008788399581101
2460504.91209582,5.66793487010475,0.0008987471366574
2460504.91298837,5.66860816029214,0.0008987456572691
2460504.9138204,5.66798692461483,0.0008976857391766
2460504.91469645,5.66804441648199,0.0008919742615689
2460504.91554273,5.6673617406468,0.0008973285400597
2460504.91837219,5.66634473175283,0.0008793818713396
2460504.91924999,5.66794462352686,0.0009274149390639
2460504.92012668,5.66766109368649,0.0009252805014164
2460504.92097661,5.66572993150609,0.0009101385620455
2460504.92183944,5.66628832303803,0.0008730976023441
2460504.92270344,5.66729503713749,0.0008605412919748
2460504.9235605,5.66856418720795,0.0008546980382525
2460504.924417,5.66856426574395,0.0008593033979362
2460504.92528866,5.66731413993733,0.0008641652098402
2460504.92615255,5.66697528790437,0.0008611982612555
2460504.92702328,5.66702823240089,0.0008934269984523
2460504.92786486,5.66850905611678,0.0008952751309666
2460504.92873702,5.66814086648815,0.0008953367560292
2460504.92981232,5.66741589245129,0.0010096982704392
2460504.9307425,5.66724219363566,0.0009630676737678
2460504.93159519,5.66858155078982,0.0008996079992835
2460504.9324361,5.66709936033981,0.0008884730950151
2460504.93328757,5.66912418334179,0.0009353470669851
2460504.93414236,5.66730351388572,0.0009301814096765
2460504.9350463,5.66702507694614,0.0009699517271629
2460504.93589695,5.66827620711771,0.0009714150940846
2460504.93699586,5.66672618664166,0.0009393171634525
2460504.93788637,5.66583906050082,0.0009389787445895
2460504.93876054,5.66741112041456,0.0009328235418078
2460504.9396054,5.67114189723828,0.0009089803851724
2460504.9404593,5.66852755802296,0.0009624557837252
2460504.94132284,5.66624300021077,0.0009113925288469
2460504.94218153,5.66690616207574,0.0008740995874001
2460504.94303926,5.66910497713338,0.000877610999698
2460504.94392038,5.6681783666981,0.0008998244347552
2460504.94477964,5.66740749028675,0.0008869517380135
2460504.94566716,5.66611056246887,0.0009946875843597
2460504.94652797,5.66840061755222,0.0010305685728246
2460504.94737315,5.66860932772001,0.0009343504929162
2460504.94827026,5.66849660628724,0.0009635456752312
2460504.94910379,5.66781107834667,0.0009153873162557
2460504.94995569,5.66805859262251,0.0009058488320097
2460504.95081535,5.6687417675699,0.0009177767068803
2460504.95165407,5.6690994936869,0.0009474598677637
2460504.95254338,5.66830761169953,0.0009141308093467
2460504.95342302,5.66713061149348,0.0009223016258912
2460504.95429835,5.66807617878225,0.0009244383827137
2460504.95514774,5.66986450683142,0.0009408228998026
2460504.95783568,5.66977164461839,0.0010312442874726
2460504.95879523,5.66880658231409,0.0009731688635643
2460504.95961699,5.66831925051081,0.0009396642032173
2460504.96050816,5.66897998562757,0.0009729268365622
2460504.96135789,5.66999693713982,0.0009434098814041
2460504.96219639,5.66864121371883,0.0010682809655852
2460504.96304988,5.66927396412005,0.0010896292779648
2460504.96393482,5.66904767799135,0.0010909655034773
2460504.96483695,5.67015845566578,0.0009899471031936
2460504.96566874,5.66878111658515,0.0009167367453775
2460504.9665578,5.66897577257072,0.0009524415951491
2460504.96738457,5.66814608270525,0.0009934400512425
2460504.96824996,5.66776097075345,0.0010415488298847
2460504.96915199,5.66770021715366,0.0009839214426161
2460504.9699631,5.66805063516371,0.0010576199163917
2460504.97083978,5.66767439728654,0.0010512538450145
2460504.97171037,5.66966481043497,0.0011092011210953
2460504.97259064,5.66714792054868,0.0011590808130298
2460504.97344037,5.6672706998737,0.001227196649785
2460504.97425898,5.66853640698744,0.0013132642826217
2460504.97521442,5.66770235940866,0.0021308661018308
2460504.97600842,5.66918588394992,0.0018121689257554
2460504.97686429,5.6676753706751,0.0013467758726672
2460504.97780318,5.66782179484638,0.001253075047195
2460504.97864486,5.66805197537963,0.0013246091804023
2460504.97948886,5.66835759092839,0.0014031321183846
2460504.98035261,5.66636304664761,0.0011600868945747
2460504.98121884,5.66698197797118,0.001140176488311
2460504.9820704,5.66720082596818,0.0011094140742564
2460504.98293059,5.66769730912038,0.0012224662371994
2460504.98380024,5.66763894323257,0.0010855016047753
2460504.98461459,5.66796200670425,0.0012750036241056
2460504.98557215,5.66610906671953,0.0012897239773021
2460504.98635852,5.6672248547438,0.0010984052534736
2460504.9872648,5.66794683130578,0.001168807823762
2460504.98813268,5.66753664720105,0.001160868693812
2460504.98897499,5.66687986491319,0.001154595441757
2460504.98985446,5.66724457803446,0.0010760739498844
2460504.99091022,5.66871374213004,0.0010448458838843
2460504.99184515,5.66869660049709,0.0012589414446215
2460504.99269701,5.66799353968057,0.0012898523572685
2460504.9935393,5.66817652520303,0.001327382238826
2460504.99439427,5.66785302350702,0.0012391470751922
2460504.99526751,5.66829249921076,0.0012879629558387
2460504.99619598,5.66912535827279,0.0013182615342862
2460504.99699455,5.66725600958399,0.001087697407236
2460504.99917917,5.66840508496101,0.0010457947416367
2460505.00005899,5.66845627382391,0.0010044030995641
2460505.00092637,5.66939808255401,0.0010248382482652
2460505.00184389,5.66928979406494,0.001009627369532
2460505.00266517,5.66878706374929,0.0010074159794098
2460505.00352901,5.66939847278401,0.0010721860479646
2460505.00436522,5.66895148038441,0.0009957363270417
2460505.00523727,5.66778509608854,0.001025892466121
2460505.00610608,5.66841289787662,0.0011551373472533
2460505.00698115,5.66788627001583,0.0010497174173354
2460505.00782566,5.66751166454307,0.0010922506753216
2460505.00868477,5.66851978921008,0.0010661377482579
2460505.00954161,5.66904633315535,0.0010588815267597
2460505.01044232,5.6681431942207,0.0011045984967782
2460505.01129017,5.66747781851336,0.0010449415730616
2460505.0121536,5.66885293949138,0.0009640427555593
2460505.01300742,5.66928415200547,0.0009546582134004
2460505.01387054,5.66865043226074,0.0009828706506402
2460505.01473227,5.66744559858963,0.0010060368353288
2460505.01556592,5.66838587401992,0.0010229153711911
2460505.01646044,5.66879578660097,0.0009996426375603
2460505.0173224,5.67018256425762,0.0010411346396195
2460505.01821175,5.66811912626227,0.0010517283523294
2460505.01905813,5.66728852073592,0.0010191282406046
2460505.01992405,5.66933676708897,0.0009964872846515
2460505.02076539,5.66839634008192,0.0009511824066271
2460505.02162005,5.66686935035074,0.0010029945671774
2460505.02251336,5.66861304425065,0.0010391477306566
2460505.02338253,5.6682359830093,0.0010002035447657
2460505.02427561,5.66788586623961,0.0010598318781084
2460505.02506724,5.66809858016152,0.0010022052984896
2460505.02599957,5.66725074331539,0.0010715113734023
2460505.02684377,5.66915097357679,0.000933117644201
2460505.02770947,5.66858900811671,0.0009931287677966
2460505.02882111,5.66775926819081,0.0008815641087747
2460505.02969556,5.66987459234824,0.0009331263598309
2460505.0305294,5.66977529265057,0.0009159979018076
2460505.03140888,5.66700932906874,0.0008937742943282
2460505.0322676,5.66679448969583,0.0008960517424777
2460505.03311288,5.66903886047493,0.0009959865292637
2460505.03400665,5.66908850435648,0.0009135858608642
2460505.03487895,5.66874852714579,0.0009730090245915
2460505.03567776,5.66754255022893,0.0009953462053763
2460505.03656799,5.66834258897357,0.0009551099500488
2460505.03744313,5.66842487569985,0.0010068819393869
2460505.0383055,5.66726489170371,0.0009602470339851
2460505.03916671,5.66747730313354,0.0009273167283083
2460505.04007631,5.66875706006124,0.000963550630849
2460505.04261278,5.66856515795265,0.001145516457761
2460505.04351152,5.6688338222592,0.0010809500438762
2460505.04438713,5.66829732126363,0.0010348167419896
2460505.0452733,5.66696990611698,0.0011347291198257
2460505.04608249,5.66919630691938,0.0011868154592937
2460505.04698632,5.66977746704974,0.0013157734137842
2460505.04790147,5.66859868727179,0.0013409916322672
2460505.04867952,5.66737056342435,0.0010860912024909
2460505.0495687,5.66858104926651,0.0009857327731704
2460505.05042757,5.66853035322331,0.0010037801075975
2460505.05129263,5.66686170515207,0.0009907244490811
2460505.05209095,5.66757320804461,0.0010292369822482
2460505.05299914,5.6696227258309,0.0010539096601685
2460505.05388675,5.66972498802569,0.0010639801562896
2460505.05475488,5.66745493824632,0.0010882948033363
2460505.05560229,5.66668292040623,0.0011029854187011
2460505.05651462,5.67010792747547,0.0011246148308098
2460505.05733784,5.66862777320907,0.0010893226569505
2460505.05816965,5.66860354748048,0.0010808438528427
2460505.05908511,5.66745704494659,0.0010597252042986
2460505.05989942,5.6683377016238,0.0010556455118988
2460505.06080298,5.66953013926546,0.0011035279561658
2460505.0616686,5.66867091944245,0.0011179255998935
2460505.06249875,5.6678298100567,0.0010632670007874
2460505.06336156,5.66778753287664,0.0010717369176379
2460505.0642435,5.66862919235337,0.0010967992392462
2460505.0650664,5.66781931361721,0.0011888428716916
2460505.06586838,5.66848201856566,0.0013558867545134
2460505.06686254,5.6685295727936,0.001273896084616
2460505.06767687,5.66813428162695,0.0013175322085778
2460505.06855094,5.6689617580615,0.0015368557623863
2460505.06937555,5.66700064647778,0.0013787396334982
2460505.07026294,5.66913788836631,0.001466285231396
2460505.07113224,5.6683269477525,0.0013853489449986
2460505.07200267,5.66747770853318,0.0013402587378386
2460505.07397396,5.6682531116948,0.0015062705811522
2460505.07485654,5.66940725659751,0.0013712873778037
2460505.07571531,5.66842100694331,0.0014988189202796
2460505.07652979,5.66779709923575,0.001701035716607
2460505.07743969,5.66685823465958,0.0015381257257387
2460505.07823134,5.66731589897093,0.0015865211881103
2460505.07913116,5.67097515972049,0.0020433290276434
2460505.07996794,5.6679582900263,0.0019196638888392
2460505.08088813,5.66739260866603,0.0015805743620565
2460505.08171359,5.66912179668188,0.0015323011829862
2460505.08480853,5.66671643919431,0.0013707241428227
2460505.085379,5.66863677494679,0.0012624809166636
2460505.08614091,5.66825789380577,0.0012798235438553
2460505.08699412,5.6671606765663,0.0013950452232166
2460505.08784184,5.66708596631568,0.0012954010797001
2460505.08875156,5.66749449085121,0.0017318857852966
2460505.08963884,5.66616993128548,0.0015555217359552
2460505.09050535,5.66749605518124,0.001698322639365
2460505.09145351,5.66661418320346,0.0016806798695033
2460505.092209,5.66845931719002,0.001655590643178
2460505.09308044,5.66651950885073,0.0018012792012206
2460505.09397086,5.66774596203862,0.001725432621004
2460505.09482198,5.66756866314861,0.0018860527979731
2460505.09560022,5.66857228796946,0.0019227404012948
2460505.09656274,5.66827468049939,0.0018506932369813
2460505.0974165,5.66732485719309,0.0019598717339049
2460505.09828218,5.66518364422326,0.0020659357801426
2460505.09919147,5.66737062995917,0.0020244880145461
2460505.10001033,5.6680623533655,0.0020557341303383
2460505.10083158,5.66820092514315,0.0021790527777514
2460505.10178174,5.66815177640712,0.0020907980672496
2460505.10257834,5.66655028736491,0.001815774794056
2460505.10345471,5.66849703470879,0.0026254080592498
2460505.10438526,5.66972983138481,0.002275350118807
2460505.10516959,5.67080916955901,0.0019142426872971
2460505.10605156,5.66926626466324,0.001930635892077
2460505.1068701,5.66701103138414,0.0021352207132359
2460505.10776974,5.66713439336544,0.0024036752731556
2460505.10857804,5.66971307362974,0.0026226327950846
2460505.10956293,5.66744398528649,0.0032884728541138
2460505.11086391,5.66789256362984,0.0018655692572706
2460505.11168771,5.67018094213654,0.0022586858969316
2460505.11262926,5.66978061724833,0.0020080341614389
2460505.11341267,5.66593622579665,0.0018347577329844
2460505.11427431,5.66526205012814,0.0025985282991779
2460505.11519163,5.66915981391475,0.0024225504029451
2460505.11599217,5.66813197254064,0.0022892293537462
2460505.11694403,5.66853541566298,0.0019615152344887
2460505.1176121,5.66165335793236,0.004350297780698
2460505.11858599,5.6621388409873,0.0052211508729912
2460505.11960094,5.66674994037411,0.0031292841441661
2460505.1205096,5.66589455305398,0.0024046617133144
2460505.12137366,5.66675599367018,0.0023291684954698
2460505.12221582,5.66778710731156,0.0028200047527307
2460505.12309302,5.67044017782441,0.0025907259749032
2460505.12395373,5.66475888039418,0.0039083450710738
2460505.12479054,5.66440923073324,0.0040219140531513
2460505.12671235,5.66798970169603,0.0023426199208658
2460505.12751009,5.66747967240377,0.0021632288329724
2460505.13132452,5.66816323516692,0.0019425485035734
2460505.13219505,5.67051040148674,0.0023287318475246
2460505.1331158,5.66782330406308,0.0018900147156757
2460505.13392812,5.66734755087855,0.0021701450870854
2460505.13482879,5.66708155084541,0.0024379959927429
2460505.13569732,5.66947173441617,0.001939108345885
2460505.13656245,5.66821848546296,0.0018029840240252
2460505.13742897,5.66778768438145,0.002147836727525
2460505.13824828,5.66954866544102,0.0022497115558511
2460505.13913189,5.6655375224994,0.0020578290207068
2460505.13995637,5.66709755765689,0.001831314893556
2460505.1409354,5.66760559554059,0.0032086462242517
2460505.79601736,5.66517506616994,0.0019672800620477
2460505.79686106,5.66488684285537,0.0017834770877598
2460505.79773624,5.66488106694888,0.0016161938678394
2460505.79850115,5.66393822720093,0.0016564757992614
2460505.79940554,5.6671298019936,0.002079479748051
2460505.80021496,5.66614941951385,0.0019905700413148
2460505.80112479,5.6667458821438,0.0021689004061779
2460505.80208304,5.66346169455982,0.0023751909455572
2460505.80278606,5.66554292309052,0.0018777701860538
2460505.80363576,5.66702179811312,0.0020108924270012
2460505.80475676,5.66595506910982,0.0019611482493949
2460505.80554789,5.66432785992962,0.0018751484680542
2460505.80618936,5.66560727198608,0.0022046565654902
2460505.80722411,5.66754757746964,0.0015633118202378
2460505.80794038,5.66550768442217,0.0018545136332184
2460505.80905057,5.66344194670696,0.0014861126433082
2460505.80972341,5.66410153048914,0.0014683187326277
2460505.81047462,5.66647885172726,0.0020868190942505
2460505.81167154,5.66469336305722,0.0016460169308545
2460505.81238465,5.66495526940793,0.0016345462506145
2460505.81333281,5.66527911635481,0.0015006095771292
2460505.81403725,5.66756168663956,0.0017768436592285
2460505.81505058,5.66415797287431,0.0015134495233353
2460505.81580819,5.66515728624626,0.0016600131396476
2460505.81672235,5.66532520240908,0.0013932495126196
2460505.81771394,5.64597355431353,0.0074065924624113
2460505.81878941,5.66576858655849,0.0017596436912135
2460505.81949117,5.66426446528414,0.0014621951361272
2460505.82039951,5.66499214432489,0.0013222265925079
2460505.82128592,5.66728962943403,0.001254840628342
2460505.82214046,5.66598076407274,0.0013500024994354
2460505.82295239,5.66578235097611,0.0014782993662477
2460505.82394881,5.66544795736208,0.0013649384185337
2460505.82479639,5.6648585896855,0.0014363348717938
2460505.82558664,5.66471582399644,0.0017898832501836
2460505.82642896,5.66680090104602,0.0015302349731883
2460505.82728396,5.66726402791068,0.0018125570234843
2460505.8281184,5.6642754328124,0.0013200843823007
2460505.8290939,5.66644593276256,0.0013542321363583
2460505.82997275,5.6658268097326,0.0013397269473033
2460505.83078786,5.66585854375358,0.0013485065577433
2460505.83262549,5.66692871562692,0.0014477551521856
2460505.83332162,5.66596721316635,0.0015919629338129
2460505.83426005,5.66446396185743,0.0014679072402642
2460505.83699956,5.66677909726874,0.0014215782069634
2460505.83775131,5.666679957449,0.0013903187481449
2460505.83860934,5.66439749927194,0.0013949179244207
2460505.83947968,5.66633583717254,0.0014657588452177
2460505.84036336,5.66705947476469,0.0017137621925099
2460505.84124015,5.66491791184743,0.0018463506661086
2460505.84202377,5.66472937793061,0.0016895813095147
2460505.843098,5.66705875879606,0.0019831035513631
2460505.84378746,5.66646018524022,0.0016085821796776
2460505.84473624,5.66735017507834,0.0012390421966254
2460505.84552903,5.66795372886677,0.001555706978236
2460505.8462482,5.6649607435172,0.0026163700324274
2460505.84741249,5.66429588808548,0.0025588231453974
2460505.84802662,5.6665600933874,0.0017128480977258
2460505.84901877,5.66696422297576,0.0017818813286942
2460505.84984306,5.66673657590151,0.0016761089374696
2460505.85077566,5.66547111434113,0.0015670938789391
2460505.85156157,5.6656419120417,0.0019188660375095
2460505.85244264,5.66600448458989,0.0014923451943815
2460505.85332665,5.66474531171628,0.0016284939481731
2460505.85419124,5.66727810682124,0.001586402705581
2460505.8549763,5.66815663676873,0.0012660822228693
2460505.85595113,5.66679161560006,0.0016477561752991
2460505.85678135,5.66467420162075,0.0013290222539041
2460505.85762441,5.66478559211599,0.0015452671076367
2460505.85857269,5.66693452528585,0.0016265137972058
2460505.85943641,5.66672775962657,0.0015426323461237
2460505.86022701,5.66599601543869,0.0015366544065243
2460505.86109802,5.66675690302363,0.0013371989131875
2460505.86199079,5.66787420574762,0.0018018724285481
2460505.86286165,5.66739386081217,0.0016600400371525
2460505.86364557,5.66577381475662,0.001655578177212
2460505.86458305,5.66711252203234,0.0017616282650806
2460505.86538812,5.66792739640461,0.0015545982192508
2460505.86629931,5.66542825088261,0.0016723890048062
2460505.86799482,5.66710694829136,0.0020543357070259
2460505.86882771,5.66572235351806,0.0016908898455146
2460505.86978611,5.66637189658862,0.0016277567359252
2460505.8706232,5.66694875047971,0.0019007123834812
2460505.87148342,5.66689879731452,0.0014437797281554
2460505.8723121,5.66542728267604,0.0014078204753003
2460505.87313433,5.66677798805239,0.0013628720127311
2460505.87407786,5.66782429319975,0.0014373174026623
2460505.87492868,5.66653748983568,0.0012504490895143
2460505.87778325,5.66799865723489,0.0011544342642046
2460505.8785892,5.66725946869646,0.0014113790670505
2460505.87949145,5.66665332246287,0.001225766613599
2460505.88035255,5.66812582979523,0.0011108479051148
2460505.88121913,5.66876617256203,0.0010346752447766
2460505.88218336,5.66652942507811,0.0011553168356361
2460505.88298404,5.66491251432016,0.0010560537717288
2460505.88378654,5.6676979852911,0.0009699132382378
2460505.88465575,5.66909912196177,0.0010989333051072
2460505.88552959,5.66781452161508,0.0009901008579596
2460505.88647076,5.6662375130958,0.0011947560488985
2460505.88727422,5.66600701726864,0.0014067190736655
2460505.88815094,5.66863571807607,0.0014633196875901
2460505.88901857,5.66871812795624,0.0014574057227626
2460505.8898792,5.666336802997,0.0011732729853946
2460505.89066158,5.66645295209324,0.0013773679365099
2460505.89157049,5.66828415834282,0.0014801377943062
2460505.89247395,5.66701905028084,0.0015260468328136
2460505.89332256,5.66751895640425,0.0016332038496586
2460505.894185,5.66648375964821,0.0014134389469394
2460505.89506201,5.66805107808266,0.0014157370751726
2460505.89587471,5.6671117133675,0.0013032309128166
2460505.8967355,5.66739482183541,0.0011817935196086
2460505.89753699,5.66690001915011,0.0012370493467879
2460505.8985328,5.66641413211601,0.0014228050867528
2460505.89937645,5.66774961877238,0.0013117554381018
2460505.90023094,5.66728176533166,0.0011572878428819
2460505.90108213,5.66606231458139,0.0011502236963288
2460505.9019672,5.66699823221235,0.0011094859584739
2460505.90285782,5.66736728482982,0.0010396057314539
2460505.90361864,5.66828093549133,0.0009868431114571
2460505.90454227,5.66838015111301,0.0011788926303259
2460505.90538879,5.66601610851245,0.0009472463337397
2460505.90625717,5.66644193798642,0.0010983306869
2460505.90709441,5.66815981698191,0.0010360392306384
2460505.90804761,5.6663876430326,0.0012482523217321
2460505.90885114,5.66724623561302,0.0010806215648642
2460505.9097142,5.66713859130148,0.0011082406137596
2460505.91058275,5.6678411599947,0.0010350382839095
2460505.91143738,5.66845336017113,0.0010485314332869
2460505.91232519,5.66649630120331,0.0009853618093245
2460505.91316207,5.66669576381266,0.0010184033864821
2460505.91405714,5.66741484234789,0.0009676186435716
2460505.91487633,5.66675583498197,0.0010842946690852
2460505.91571199,5.66744739364346,0.0012741448642555
2460505.91843632,5.66687582626751,0.0010746071193703
2460505.91925956,5.66697551443941,0.0013480647155834
2460505.92020548,5.66770166979407,0.0013541215015475
2460505.92186679,5.66478822683938,0.0013291598184364
2460505.92276919,5.66709181980386,0.0012124202021457
2460505.92354456,5.66824786156652,0.0011465925066956
2460505.9245472,5.66740746544904,0.0011345749100591
2460505.92536573,5.66638516244428,0.0010445079681236
2460505.92621944,5.66667400949545,0.001005776128595
2460505.92705882,5.66772533327292,0.0009795276625453
2460505.92793485,5.66657224332105,0.0011611933273165
2460505.92886465,5.66546519465049,0.0011620359564862
2460505.92969349,5.66553006157155,0.0010817582147755
2460505.93052765,5.66738297214995,0.0012465722462396
2460505.9314065,5.66931152826962,0.0011496871160631
2460505.93228629,5.66677984585551,0.0013649586498211
2460505.9331351,5.6663183886111,0.0011594811291939
2460505.93401586,5.66917260999336,0.0010840021867753
2460505.93485618,5.66734512712867,0.0009669090125339
2460505.93572365,5.66633209209203,0.0010078402897526
2460505.9365501,5.66627481488348,0.0009702786239362
2460505.93746974,5.66656901073245,0.0009972784635387
2460505.93830696,5.66860985405709,0.0008768560995071
2460505.93919468,5.66790683138339,0.0008642010945645
2460505.93997953,5.66745354290574,0.0009741812341422
2460505.94088877,5.66676730150655,0.0010634823248915
2460505.94177717,5.66782301127939,0.0012852811617235
2460505.94260457,5.66898762010851,0.0014291482267981
2460505.94351002,5.66670892531907,0.0013909003479315
2460505.94433831,5.66521061338533,0.0012619679872016
2460505.94518528,5.66804981135228,0.0013691558792271
2460505.94608812,5.67063589392415,0.001209140403909
2460505.94698025,5.66748982303639,0.0009428846724699
2460505.9477581,5.66885444296631,0.0009583439063945
2460505.94868359,5.66851848042496,0.0010745909521144
2460505.94955419,5.66850679323803,0.0010008286644529
2460505.95038958,5.66837949053134,0.0009112660676061
2460505.95124842,5.66883360223996,0.0008712224868226
2460505.95211304,5.66853495296288,0.0007867368700481
2460505.95298133,5.66831038095774,0.0008108657398223
2460505.95385759,5.66748920544092,0.000792981910009
2460505.95496298,5.66832013954943,0.0008040645274377
2460505.9558358,5.66917281777055,0.0008293342936358
2460505.95668594,5.66882645789576,0.0008320476619893
2460505.95973413,5.67023819174765,0.0008650709259227
2460505.96057402,5.6697702767763,0.0008810409928576
2460505.96145928,5.66873870154974,0.0009526722620121
2460505.96227458,5.66730303606447,0.0008768613897419
2460505.9631922,5.66919334330568,0.0007973121551655
2460505.96406669,5.6695080226626,0.0007982526843673
2460505.96487919,5.66746654287082,0.0008489703416414
2460505.96577479,5.66864157844053,0.0008654001625699
2460505.96663984,5.66868622075042,0.0009635199759111
2460505.96747484,5.66767084925337,0.0009375188196818
2460505.96835672,5.66825040520641,0.0009014806204999
2460505.96928496,5.66775068280445,0.0009336958411005
2460505.97006774,5.66719236221294,0.0008358227853725
2460505.97095619,5.66876596005071,0.0009233680728674
2460505.97184207,5.66812870008432,0.0009107265539481
2460505.97267244,5.66846970011582,0.0009606583722329
2460505.97355505,5.66893229626163,0.000995337724499
2460505.97441498,5.66760491180057,0.0008665697807412
2460505.97525126,5.66809379645233,0.000863102575866
2460505.97616611,5.66950413747474,0.0009053016456085
2460505.97698609,5.66885214231006,0.0008201762421813
2460505.97783785,5.66734969156346,0.0008557831055284
2460505.97871554,5.66784782947632,0.0008357297435371
2460505.9795652,5.66933219474523,0.0009281695388458
2460505.98044788,5.66821033065472,0.0008931910286189
2460505.98129434,5.66720503276551,0.0009172639723694
2460505.98209845,5.6676226649778,0.0009454298368282
2460505.98305335,5.66844261288725,0.0008936484952018
2460505.9839247,5.66711925005125,0.0008743637241406
2460505.98478531,5.66723992967094,0.0008493796615427
2460505.98645508,5.66727810291379,0.0010823877829147
2460505.98740234,5.66757973739298,0.0009893263152523
2460505.98817743,5.66758352450977,0.0009691647316061
2460505.98906902,5.66818322178028,0.0009472232582347
2460505.9899438,5.66754670419304,0.0009235568541905
2460505.99087277,5.66647032469757,0.001060085198952
2460505.9916488,5.66830389075005,0.0009426003782842
2460505.99254696,5.66877644515879,0.0008324692642552
2460505.99341647,5.66899137655452,0.0008484679664427
2460505.99429453,5.66781488849968,0.0009256136291767
2460505.99515611,5.66690498133888,0.0009659550298719
2460505.99602216,5.667824278037,0.0008839873492742
2460505.99685598,5.66818225490838,0.0009766139291992
2460505.99769106,5.66762509230652,0.0008785365155153
2460505.99997079,5.6669916515191,0.0010035937062362
2460506.00087098,5.66814521527417,0.0010074840668744
2460506.00173804,5.66879935390459,0.0008976775264898
2460506.00254777,5.66845260709861,0.0009601572314939
2460506.00344127,5.66720452316102,0.0008564828393708
2460506.00429947,5.66622839741414,0.0009573465864995
2460506.00517869,5.66822606124825,0.0009311720535978
2460506.00601265,5.66731912859188,0.0009262055459375
2460506.00687406,5.66647771153526,0.0009303344231953
2460506.00775218,5.66702473233044,0.000909662124558
2460506.00856898,5.66881121407905,0.0009528504433751
2460506.00940068,5.66737172745812,0.0012255100266298
2460506.01039862,5.66547500213681,0.0010240765743821
2460506.01115339,5.66744206193141,0.0009924013186225
2460506.01207958,5.6704537064463,0.0010090362118726
2460506.01293713,5.66786697764015,0.0008775069997801
2460506.01377917,5.66601074174035,0.000909571973829
2460506.01467411,5.66872242806428,0.0008560796880768
2460506.0155194,5.6693196408987,0.0008812190838004
2460506.01639766,5.66754657921475,0.0008535136768468
2460506.01722027,5.66648175379139,0.0009394164092496
2460506.01812056,5.66790502717816,0.0009578134415859
2460506.01898252,5.66864336827549,0.0010511852876344
2460506.01986145,5.66730422346124,0.0009578787085113
2460506.02069991,5.66828027056295,0.0009054956066012
2460506.0215655,5.66768491744966,0.0010260615492405
2460506.02242982,5.66863876678183,0.0009452274491117
2460506.02324517,5.6689973892259,0.0009617397911529
2460506.02418415,5.66750868502491,0.0009570279120003
2460506.02499846,5.66789075929179,0.0008919640324595
2460506.02584476,5.66792018262565,0.0010426227166929
2460506.02674809,5.66715947341138,0.0010123602796552
2460506.02764924,5.66823426646879,0.0009942265626287
2460506.02846824,5.6683700581982,0.0010756161678898
2460506.02929921,5.66760698297154,0.0011779534045918
2460506.03017496,5.6669681316131,0.0010125296186919
2460506.0310817,5.66894604762685,0.00107495880953
2460506.03188329,5.66878226235469,0.001216566528197
2460506.03282347,5.66564505740824,0.0012068809254977
2460506.03362999,5.66722174609962,0.0010340435052953
2460506.03444915,5.66932469760421,0.001183702786858
2460506.03622674,5.66769799811364,0.0011254504353122
2460506.03704473,5.66714755963041,0.0010944102581291
2460506.03789385,5.66691777825082,0.0011591017342037
2460506.0405891,5.66754143823785,0.0012273204346195
2460506.04143179,5.66976015688059,0.0010835957808032
2460506.04226464,5.66711943020071,0.0011520730264696
2460506.04309021,5.66671034372635,0.0009720591924107
2460506.04401927,5.66804887400011,0.0010455138974748
2460506.04480755,5.66945710243531,0.0010758826293437
2460506.04578381,5.66885705445015,0.0011342642202516
2460506.04648802,5.66975582750267,0.0013678683161813
2460506.04749523,5.66850261517671,0.0013460375100087
2460506.04837421,5.66733422274963,0.0012291322088355
2460506.04918876,5.66869191690186,0.0012081115885868
2460506.05006843,5.66877994132624,0.0011571147258272
2460506.05088888,5.66882010735125,0.0011458053040262
2460506.05177674,5.66839931243645,0.0009748440184912
2460506.05261421,5.6690378215923,0.0009716547949235
2460506.05431324,5.66859564899216,0.001068673238871
2460506.05524528,5.6677550214041,0.0009933175488586
2460506.05609831,5.66941223479293,0.0010410178741712
2460506.05694697,5.66975174487199,0.0010109269306508
2460506.05779397,5.66967432425762,0.0010074693244689
2460506.05957874,5.66983457894541,0.0012061995645933
2460506.06038954,5.6701631745182,0.0010837102558247
2460506.06123734,5.66886096295345,0.0009770411088068
2460506.06211229,5.66774166702038,0.0010842072698974
2460506.0630031,5.66887875424809,0.0010267390731016
2460506.06386162,5.66918957319454,0.0010643234281735
2460506.06469499,5.66885271162591,0.0011252330187505
2460506.06556966,5.6680556854851,0.0012157670797422
2460506.06645272,5.66767793784681,0.0009872646613038
2460506.06725609,5.66937441320956,0.0010213121822511
2460506.06817485,5.66963864553293,0.0009753606759123
2460506.0690361,5.66773498296058,0.0009990247102576
2460506.0698747,5.66781689783124,0.0010778947848226
2460506.07073328,5.6687105339154,0.0011354436363917
2460506.07165806,5.67083886215187,0.0011313478379085
2460506.07250074,5.67001321005526,0.0011657295407441
2460506.07332847,5.66841163599418,0.0012760539046645
2460506.07416864,5.66857069866432,0.0012934952790566
2460506.07509775,5.66944402542362,0.0012093209927136
2460506.07592639,5.66863226576755,0.0011569139948978
2460506.076802,5.66871159962178,0.0011850013253375
2460506.07764162,5.66897143415656,0.001164764637342
2460506.07851808,5.66939148265044,0.0012936394733725
2460506.08098035,5.66824800396054,0.0014049265557912
2460506.08219987,5.66797184557647,0.0013631685799592
2460506.08264452,5.66803825184073,0.0014101927574767
2460506.0835357,5.66921561519483,0.0017143754384235
2460506.08448158,5.67000523916286,0.001580941853022
2460506.08537979,5.67132637501305,0.0016054065747217
2460506.08612013,5.66895441611213,0.0014941335044907
2460506.08704474,5.66962086861892,0.001645713459907
2460506.08797669,5.66939413247677,0.0016348403144085
2460506.08903293,5.66773135812565,0.0015668856496306
2460506.08983041,5.66929037956426,0.002176248572643
2460506.09070569,5.66901967350529,0.0020966074147917
2460506.09148549,5.66879207078136,0.0031562797940667
2460506.09248977,5.66819726324633,0.0028808724858541
2460506.09343947,5.66860268171547,0.0022532956910458
2460506.09428352,5.6689028132747,0.0018788004631243
2460506.09501714,5.66912777930025,0.0019567725706735
2460506.09590534,5.66885962765691,0.0020082413273443
2460506.09683286,5.66998184652723,0.0020018256377113
2460506.09771801,5.6679550651135,0.0021716774378246
2460506.09853538,5.6674455311931,0.0017535816497239
2460506.09933062,5.67100023712132,0.0018757819597974
2460506.10016476,5.67047976672136,0.0016397060332031
2460506.10109947,5.66829507197038,0.0018812931902468
2460506.10195585,5.66783852580887,0.0019150312181786
2460506.10281669,5.67017095505831,0.002097288878423
2460506.10362391,5.66995260806037,0.001737906320632
2460506.10459773,5.66919020330078,0.0016823302499362
2460506.10550485,5.66833604618767,0.0016845314292046
2460506.1063425,5.66916951643438,0.0015856738968336
2460506.1071218,5.66895836330661,0.0016156799818839
2460506.10798493,5.67034106115578,0.0020793213340645
2460506.10890876,5.66782115329177,0.0019431911071827
2460506.10968524,5.66754994827447,0.00203289963593
2460506.11051081,5.67164459333237,0.0020176024790249
2460506.11148514,5.66954330474197,0.001697925958366
2460506.11230011,5.66841676607515,0.0016909219227612
2460506.11315944,5.66897960884506,0.0019779723067698
2460506.11405487,5.67094372788198,0.0018569422654957
2460506.11475144,5.66841779868716,0.0022675867625747
2460506.11581815,5.66538178463629,0.0030897628798427
2460506.11669788,5.66551822970656,0.0023586258871975
2460506.11757407,5.66721013074383,0.0022730381101674
2460506.11843689,5.67061822373749,0.0022892111523234
2460506.11924483,5.66953189488631,0.0027425366403651
2460506.12285146,5.66611221277681,0.0026630686737379
2460506.13214651,5.67001074887319,0.0039193766469857
2460506.1333314,5.66910489896479,0.0022911956709744
2460506.13404054,5.66891025341836,0.0016180607256701
2460506.13484704,5.67051982547842,0.0018817776792001
2460506.13567276,5.67123474468257,0.0021388695090906
2460506.13640688,5.67046276596671,0.0030396238193531
2460506.13734384,5.66555514130145,0.0025734246780122
2460506.13815961,5.66500574911463,0.003092164435657
2460506.13918605,5.66561084572768,0.0046476982944171
2460506.14000715,5.65986625540768,0.0046808150448314
2460506.14090878,5.66142103647613,0.0041344205711496


==> anc/table2_modeid.csv <==
n,l,fc[Hz],e_fc[Hz]
18,0,2572.67,1.75
19,0,2703.14,1.74
20,0,2834.84,1.25
21,0,2965.31,1.66
22,0,3098.25,0.93
24,0,3366.58,1.26
25,0,3498.28,1.79
18,1,2631.75,1.62
19,1,2762.22,1.61
20,1,2895.16,1.35
21,1,3028.09,1.32
22,1,3159.79,0.74
23,1,3293.96,1.15
25,1,3559.82,0.84
19,2,2822.53,1.27
20,2,2954.24,0.59
21,2,3087.17,1.33
22,2,3220.1,0.84
23,2,3350.58,0.9
24,2,3487.2,1.39
25,2,3620.14,1.53
21,3,3141.33,1.4
22,3,3276.72,1.42


==> anc/table5_longterm_rv.csv <==
bjd[d],rv[km/s],e_rv[km/s],instrument
2447047.7269,0.251619995117,0.008909999847410002,Lick Observatory (Fischer)
2447373.7993,0.220960006714,0.0101700000763,Lick Observatory (Fischer)
2447373.8031,0.214169998169,0.0100600004196,Lick Observatory (Fischer)
2447373.8069,0.217970001221,0.0100500001907,Lick Observatory (Fischer)
2447373.8111,0.21805999755900002,0.0100500001907,Lick Observatory (Fischer)
2447373.815,0.19924000549300003,0.00922999954224,Lick Observatory (Fischer)
2447373.819,0.21525,0.0116400003433,Lick Observatory (Fischer)
2447373.9309,0.20616000366200002,0.01025,Lick Observatory (Fischer)
2447373.937,0.200559997559,0.01025,Lick Observatory (Fischer)
2447374.8333,0.166009994507,0.013170000076299999,Lick Observatory (Fischer)
2447374.8431,0.18755999755900002,0.0121800003052,Lick Observatory (Fischer)
2447374.8519,0.205199996948,0.00992000007629,Lick Observatory (Fischer)
2447374.9668,0.22239999389600001,0.009090000152589999,Lick Observatory (Fischer)
2447394.7896,0.20438999939000002,0.0133800001144,Lick Observatory (Fischer)
2447430.6755,0.24113000488300002,0.010529999733000001,Lick Observatory (Fischer)
2447431.6787,0.254710006714,0.011279999733,Lick Observatory (Fischer)
2447578.0625,0.228550003052,0.0131099996567,Lick Observatory (Fischer)
2447710.8665,0.212979995728,0.0130900001526,Lick Observatory (Fischer)
2447846.6953,0.18263999939000003,0.0104099998474,Lick Observatory (Fischer)
2448018.9964,0.17197999572800002,0.0164699993134,Lick Observatory (Fischer)
2448019.9722,0.19782000732399999,0.0162700004578,Lick Observatory (Fischer)
2448113.8465,0.131089996338,0.0101800003052,Lick Observatory (Fischer)
2448200.6166,0.157380004883,0.010149999618500001,Lick Observatory (Fischer)
2448375.0058,0.13958999633799998,0.016040000915499997,Lick Observatory (Fischer)
2448437.9548,0.15411000061,0.014970000267,Lick Observatory (Fischer)
2448834.7981,0.136210006714,0.0137899999619,Lick Observatory (Fischer)
2448834.8207,0.128130004883,0.0126000003815,Lick Observatory (Fischer)
2448834.8428,0.117629997253,0.0116400003433,Lick Observatory (Fischer)
2448847.8138,0.121400001526,0.00896000003815,Lick Observatory (Fischer)
2448905.7075,0.129759994507,0.008,Lick Observatory (Fischer)
2449122.9737,0.0641299972534,0.0182600002289,Lick Observatory (Fischer)
2449122.9952,0.105220001221,0.018760000228900002,Lick Observatory (Fischer)
2449171.8462,0.0965,0.0104099998474,Lick Observatory (Fischer)
2449173.8387,0.09187999725340001,0.0118000001907,Lick Observatory (Fischer)
2449174.8968,0.103660003662,0.0104099998474,Lick Observatory (Fischer)
2449200.8317,0.0930299987793,0.009550000190729999,Lick Observatory (Fischer)
2449278.7288,0.0912099990845,0.0141300001144,Lick Observatory (Fischer)
2449278.7503,0.104410003662,0.013829999923700001,Lick Observatory (Fischer)
2449280.7292,0.0969700012207,0.012399999618500001,Lick Observatory (Fischer)
2449280.7506,0.0840999984741,0.012899999618500002,Lick Observatory (Fischer)
2449587.7532,0.0762300033569,0.011670000076299999,Lick Observatory (Fischer)
2449587.775,0.0699599990845,0.0130600004196,Lick Observatory (Fischer)
2449589.7257,0.0737900009155,0.0132100000381,Lick Observatory (Fischer)
2449589.7539,0.0767799987793,0.0125600004196,Lick Observatory (Fischer)
2449602.7254,0.0936800003052,0.012489999771100001,Lick Observatory (Fischer)
2449602.7492,0.09563999938960001,0.0112399997711,Lick Observatory (Fischer)
2449622.7311,0.0838399963379,0.010800000190700002,Lick Observatory (Fischer)
2449680.6019,0.05775,0.0064499998092700005,Lick Observatory (Fischer)
2449872.88965,0.043360000610400004,0.00363000011444,Lick Observatory (Fischer)
2449872.91211,0.0419099998474,0.00350999999046,Lick Observatory (Fischer)
2449872.93457,0.0496100006104,0.00411999988556,Lick Observatory (Fischer)
2449893.85547,0.044689998626700006,0.00379999995232,Lick Observatory (Fischer)
2449893.87891,0.0463199996948,0.00375,Lick Observatory (Fischer)
2449893.90332,0.050540000915500004,0.0034700000286099998,Lick Observatory (Fischer)
2449913.92285,0.0376399993896,0.0022500000000000003,Lick Observatory (Fischer)
2449984.65723,0.056090000152599996,0.0040100002288800006,Lick Observatory (Fischer)
2449984.67969,0.0461100006104,0.00353999996185,Lick Observatory (Fischer)
2449984.70312,0.0434199981689,0.0036400001049,Lick Observatory (Fischer)
2450214.92676,-0.012770000457800001,0.0113699998856,Lick Observatory (Fischer)
2450215.86719,0.00798999977112,0.005050000190729999,Lick Observatory (Fischer)
2450215.89062,-0.00615000009537,0.004050000190729999,Lick Observatory (Fischer)
2450263.84863,0.0104799995422,0.0023900001049,Lick Observatory (Fischer)
2450299.82519,0.0169300003052,0.0023599998951,Lick Observatory (Fischer)
2450304.83789,0.00671999979019,0.00229999995232,Lick Observatory (Fischer)
2450602.048875,0.0983808201580671,0.00121096658706665,HIRESk
2450602.994539,0.10216274154478601,0.0012889881134033202,HIRESk
2450604.025149,0.102069891813341,0.0011862108707428002,HIRESk
2450605.033326,0.101303686979356,0.00130240678787231,HIRESk
2450606.065729,0.0926509312420515,0.00129598426818848,HIRESk
2450606.969396,0.0991487644940046,0.00138032245635986,HIRESk
2450607.919431,0.10217148483091901,0.00136910712718964,HIRESk
2450613.89746,-0.0123100004196,0.0031600000858300003,Lick Observatory (Fischer)
2450614.92969,-0.0185799999237,0.00286999988556,Lick Observatory (Fischer)
2450640.89356,0.0,0.00277999997139,Lick Observatory (Fischer)
2450656.83008,-0.0012400000095399999,0.00296000003815,Lick Observatory (Fischer)
2450793.55469,-0.021930000305200002,0.0035599999427800002,Lick Observatory (Fischer)
2450793.56348,-0.012279999733,0.0032699999809300004,Lick Observatory (Fischer)
2450793.57227,-0.008,0.00277999997139,Lick Observatory (Fischer)
2450979.92188,-0.0285499992371,0.00434000015259,Lick Observatory (Fischer)
2451048.84766,-0.00822999954224,0.00403000020981,Lick Observatory (Fischer)
2451062.76172,-0.040740001678500004,0.00428000020981,Lick Observatory (Fischer)
2451068.849163,0.0746746891766218,0.00144977331161499,HIRESk
2451069.894997,0.0691848210125593,0.0013433859348297098,HIRESk
2451070.914895,0.0786575993328718,0.0013131753206253101,HIRESk
2451071.851151,0.0852273014813093,0.0015976989269256602,HIRESk
2451072.839173,0.0832211674481061,0.0013402132987976102,HIRESk
2451074.858708,0.07542133224302801,0.00131316661834717,HIRESk
2451075.746432,0.0814749516277936,0.0028101534843444805,HIRESk
2451075.797089,0.074918631437364,0.0013024380207061802,HIRESk
2451299.99805,-0.04425,0.00300999999046,Lick Observatory (Fischer)
2451303.9834,-0.057069999694800005,0.00281999993324,Lick Observatory (Fischer)
2451305.97461,-0.056740001678500004,0.00303999996185,Lick Observatory (Fischer)
2451311.101991,0.0564992893963483,0.00123433005809784,HIRESk
2451312.090481,0.057846091154160804,0.0013680052757263199,HIRESk
2451313.103926,0.064782156827989,0.00139024889469147,HIRESk
2451314.125544,0.055240622404160805,0.0015370147228241,HIRESk
2451314.127338,0.0627876347332624,0.0014201831817627,HIRESk
2451367.911016,0.0452701786785749,0.00150666785240173,HIRESk
2451368.876113,0.0492174443035749,0.00171818041801453,HIRESk
2451370.020346,0.0526847904949811,0.0012751225233078001,HIRESk
2451372.032052,0.056423163297715496,0.001638547539711,HIRESk
2451373.067506,0.0522312687664655,0.00158496201038361,HIRESk
2451373.825138,0.0472835606365827,0.0014753952026367201,HIRESk
2451389.85449,-0.0757900009155,0.0035599999427800002,Lick Observatory (Fischer)
2451389.87305,-0.06737000274659999,0.0040100002288800006,Lick Observatory (Fischer)
2451392.82519,-0.0709400024414,0.00403000020981,Lick Observatory (Fischer)
2451392.84375,-0.0684700012207,0.00390000009537,Lick Observatory (Fischer)
2451410.881335,0.0453957432537702,0.00152119255065918,HIRESk
2451411.876839,0.0425161503582624,0.00139477694034576,HIRESk
2451416.69922,-0.049419998168900005,0.00298000001907,Lick Observatory (Fischer)
2451439.825961,0.0444228733807233,0.0014631712436676,HIRESk
2451467.64453,-0.0550499992371,0.00540000009537,Lick Observatory (Fischer)
2451468.61035,-0.0572200012207,0.00423000001907,Lick Observatory (Fischer)
2451679.093534,0.0585190495281843,0.0018450580835342402,HIRESk
2451703.078539,0.052056158903184296,0.0015035052299499502,HIRESk
2451751.82324,-0.0664800033569,0.00257999992371,Lick Observatory (Fischer)
2451754.947213,0.0491667546063093,0.00132545328140259,HIRESk
2451793.829541,0.045046332243027995,0.0016262001991272,HIRESk
2451815.64356,-0.0767300033569,0.00482000017166,Lick Observatory (Fischer)
2452031.040809,0.0186116169720319,0.00152712225914001,HIRESk
2452041.98828,-0.0971500015259,0.00407000017166,Lick Observatory (Fischer)
2452075.93066,-0.109120002747,0.00279999995232,Lick Observatory (Fischer)
2452099.053435,0.0109186695843366,0.00159881341457367,HIRESk
2452115.86231,-0.102040000916,0.00388000011444,Lick Observatory (Fischer)
2452115.8916,-0.10436000061,0.00386999988556,Lick Observatory (Fischer)
2452117.84375,-0.09479000091550001,0.0029900000095400003,Lick Observatory (Fischer)
2452117.87305,-0.0897399978638,0.00343000006676,Lick Observatory (Fischer)
2452127.988548,-0.00255974685853448,0.00183334767818451,HIRESk
2452133.805533,-0.00020220291322198101,0.00162444567680359,HIRESk
2452140.76758,-0.0890299987793,0.00348000001907,Lick Observatory (Fischer)
2452140.79688,-0.08213999938960001,0.00358999991417,Lick Observatory (Fischer)
2452181.62891,-0.106680000305,0.00341000008583,Lick Observatory (Fischer)
2452181.6582,-0.10475,0.0035599999427800002,Lick Observatory (Fischer)
2452186.65625,-0.0995199966431,0.00492999982834,Lick Observatory (Fischer)
2452186.67969,-0.0909199981689,0.00386999988556,Lick Observatory (Fischer)
2452188.68848,-0.09413999938960001,0.00473999977112,Lick Observatory (Fischer)
2452188.71973,-0.0944700012207,0.00417999982834,Lick Observatory (Fischer)
2452202.66309,-0.10443000030499999,0.0035599999427800002,Lick Observatory (Fischer)
2452202.69336,-0.100510002136,0.0037699999809300004,Lick Observatory (Fischer)
2452391.139877,-0.022111291047987598,0.0019072413444519002,HIRESk
2452508.75879,-0.14414999389600003,0.0028099999427800004,Lick Observatory (Fischer)
2452509.74609,-0.147080001831,0.00255999994278,Lick Observatory (Fischer)
2452515.786803,-0.018919945833143898,0.0015717915296554602,HIRESk
2452515.788053,-0.015069405672011,0.00159689843654633,HIRESk
2452575.692184,-0.018404900667128198,0.00169080746173859,HIRESk
2452848.908596,-0.033362889406141905,0.0017816040515899701,HIRESk
2452856.004259,-0.038034581300673206,0.0016726933717727702,HIRESk
2452894.73047,-0.156770004272,0.0031099998951,Lick Observatory (Fischer)
2453181.03181,-0.07267589676087821,0.0014814150333404502,HIRESk
2453203.82812,-0.14963999939000003,0.00375999999046,Lick Observatory (Fischer)
2453303.711127,-0.0738678961483438,0.0012956041097641,HIRESj
2453303.713026,-0.0736855465737439,0.00122702360153198,HIRESj
2453544.94259,-0.219419998169,0.00298000001907,Lick Observatory (Fischer)
2453551.011769,-0.0960095412231592,0.00111426985263824,HIRESj
2453551.012718,-0.0937223296561012,0.00114318466186523,HIRESj
2453551.01354,-0.0971326256176912,0.00115257275104523,HIRESj
2453551.014489,-0.0958806486158462,0.00105310750007629,HIRESj
2453556.90515,-0.194029998779,0.00350999999046,Lick Observatory (Fischer)
2453556.92406,-0.19321000671400002,0.0038900001049,Lick Observatory (Fischer)
2453561.88441,-0.209960006714,0.00419999980927,Lick Observatory (Fischer)
2453561.90381,-0.209080001831,0.00379999995232,Lick Observatory (Fischer)
2453589.82626,-0.19471000671400002,0.00430999994278,Lick Observatory (Fischer)
2453603.924416,-0.0987652339468149,0.00125440168380737,HIRESj
2453603.925272,-0.0958267633513164,0.0013394802808761599,HIRESj
2453603.926094,-0.0998153215039974,0.00130882632732391,HIRESj
2453926.042387,-0.11310947395762101,0.0011272226572036702,HIRESj
2453926.043383,-0.115312076560274,0.00109232330322266,HIRESj
2453926.044239,-0.116852394142691,0.00105766558647156,HIRESj
2453926.88905,-0.22292999267600003,0.00336999988556,Lick Observatory (Fischer)
2453926.90462,-0.22330999755900002,0.00340000009537,Lick Observatory (Fischer)
2453954.76009,-0.22725,0.0027100000381500003,Lick Observatory (Fischer)
2453958.76117,-0.231690002441,0.00229999995232,Lick Observatory (Fischer)
2453958.76611,-0.237630004883,0.00258999991417,Lick Observatory (Fischer)
2453958.8261,-0.234550003052,0.0024700000286099998,Lick Observatory (Fischer)
2453982.818068,-0.122461684609876,0.00107253348827362,HIRESj
2453982.818901,-0.122283393414311,0.00111235249042511,HIRESj
2453982.819746,-0.123040422555861,0.0011392465829849201,HIRESj
2453989.87081,-0.233300003052,0.00277999997139,Lick Observatory (Fischer)
2454337.048447,-0.135915115291524,0.00140235507488251,HIRESj
2454546.149691,-0.141115056712511,0.00123926782608032,HIRESj
2454671.964126,-0.141484289249342,0.0012486996650695802,HIRESj
2454673.971072,-0.148505679550011,0.00112569773197174,HIRESj
2454675.88866,-0.147638139576633,0.00120616686344147,HIRESj
2454675.889551,-0.14672382400038403,0.00121804392337799,HIRESj
2454688.879554,-0.140790074320768,0.00141436409950256,HIRESj
2454689.95721,-0.14328999917743301,0.00130883502960205,HIRESj
2454697.91721,-0.242970001221,0.00303999996185,Lick Observatory (Fischer)
2454697.9252,-0.251039993286,0.00291000008583,Lick Observatory (Fischer)
2454702.009305,-0.147191940178457,0.0012935291528701801,HIRESj
2454702.010161,-0.144551450264945,0.0012242691516876202,HIRESj
2454702.011041,-0.143714530642793,0.00124588692188263,HIRESj
2454702.011909,-0.144167815667532,0.0012522953748703,HIRESj
2454702.0128,-0.143831605271147,0.00132279217243195,HIRESj
2454702.013772,-0.14347875026758602,0.00121239840984344,HIRESj
2454702.925728,-0.14232841971148202,0.0011292325258255,HIRESj
2454702.92648,-0.14403031616220302,0.00115085291862488,HIRESj
2454702.927221,-0.142115994899475,0.00110856556892395,HIRESj
2454702.92795,-0.140982205259331,0.0011580355167388901,HIRESj
2454702.928691,-0.14562404367645,0.00109572100639343,HIRESj
2454702.929443,-0.142613002097881,0.00114189684391022,HIRESj
2454703.980021,-0.14353568449025703,0.00120223259925842,HIRESj
2454703.980831,-0.14592023761525802,0.00122561049461365,HIRESj
2454703.981641,-0.144076562754338,0.0013045259714126601,HIRESj
2454703.982428,-0.141274945144288,0.00125548017024994,HIRESj
2454703.983238,-0.145509149478837,0.00137546479701996,HIRESj
2454704.927941,-0.144899999436885,0.00127540814876556,HIRESj
2454704.928798,-0.139830260508827,0.0012549216747283901,HIRESj
2454704.929562,-0.141404514511761,0.00119749712944031,HIRESj
2454704.930337,-0.137098209968679,0.0012216923236846899,HIRESj
2454704.931124,-0.14330417117844102,0.00110578596591949,HIRESj
2454704.931923,-0.139114904908441,0.00113276410102844,HIRESj
2454717.935113,-0.146701798960026,0.0012940390110015901,HIRESj
2454718.99073,-0.14900356856206698,0.00129722487926483,HIRESj
2454719.995355,-0.141259516890958,0.0011601150035858202,HIRESj
2454720.960848,-0.12571205071688,0.0012398329973220801,HIRESj
2454721.974254,-0.12178324478874,0.0012364962100982699,HIRESj
2454722.873788,-0.129448794615286,0.0012275298833847,HIRESj
2454724.930375,-0.136660724747731,0.0012570501565933201,HIRESj
2454725.845531,-0.135623057950528,0.00122431075572968,HIRESj
2454726.961993,-0.135897566789809,0.00114900386333466,HIRESj
2454727.84039,-0.136479646993105,0.0012083166837692301,HIRESj
2454777.816025,-0.140260182492177,0.00150883483886719,HIRESj
2454808.704655,-0.136214835318496,0.0013702837228775,HIRESj
2454818.711404,-0.124600889136463,0.00140316164493561,HIRESj
2454818.712445,-0.131905330858502,0.0015035641193389898,HIRESj
2454818.713394,-0.12875472715612699,0.00133568358421326,HIRESj
2454818.714505,-0.12829975609951502,0.0014177566766738901,HIRESj
2454818.715882,-0.127764039404755,0.00146048581600189,HIRESj
2454818.717225,-0.125674158795613,0.0013810445070266699,HIRESj
2454819.701438,-0.13371427507123598,0.00145333421230316,HIRESj
2454819.702387,-0.13411508526773203,0.0012753101587295499,HIRESj
2454819.703313,-0.133881362809652,0.0013231053352356,HIRESj
2454819.704262,-0.129220116437148,0.00124900901317596,HIRESj
2454819.705223,-0.133132120933477,0.00129754388332367,HIRESj
2454819.706253,-0.135513326732781,0.0013203699588775599,HIRESj
2454820.722983,-0.139348601287163,0.00110710728168488,HIRESj
2454820.72429,-0.140923347309884,0.00126940429210663,HIRESj
2454820.725563,-0.135494594707229,0.00128512346744537,HIRESj
2454820.726952,-0.14193775830531702,0.0012388439178466798,HIRESj
2454821.711185,-0.14225268126363302,0.00114403986930847,HIRESj
2454821.714089,-0.145987701735842,0.0010772621631622299,HIRESj
2454929.129442,-0.136891719783106,0.0014873363971710202,HIRESj
2454930.122804,-0.14226920769817802,0.00141436719894409,HIRESj
2454935.130291,-0.133922346459481,0.00135677886009216,HIRESj
2454968.088875,-0.140630955417582,0.00132046115398407,HIRESj
2454968.091954,-0.14105702842571502,0.00126074159145355,HIRESj
2455022.071009,-0.140109349043522,0.00118146693706512,HIRESj
2455022.072004,-0.13668106861273402,0.0011675409078598,HIRESj
2455022.072826,-0.13647801455063002,0.00111276507377625,HIRESj
2455022.073775,-0.137409106338963,0.00122061908245087,HIRESj
2455022.074643,-0.138947317210761,0.0013034309148788501,HIRESj
2455022.0755,-0.135369428795266,0.00123436236381531,HIRESj
2455023.060711,-0.134612798653316,0.00120357704162598,HIRESj
2455023.062169,-0.137245941585613,0.00127154564857483,HIRESj
2455023.063338,-0.138324937758826,0.00123563885688782,HIRESj
2455023.848138,-0.142827958382546,0.0012692596912384,HIRESj
2455023.850754,-0.143771146162644,0.0012900530099868802,HIRESj
2455023.853105,-0.141962197969369,0.0012852312326431302,HIRESj
2455023.854771,-0.14171497565187302,0.0012660108804702802,HIRESj
2455025.075668,-0.14357311440464202,0.00110778725147247,HIRESj
2455025.076536,-0.14723290491148,0.0012060081958770801,HIRESj
2455025.077277,-0.1469502422227,0.00111834311485291,HIRESj
2455025.078064,-0.143687663480948,0.00133589196205139,HIRESj
2455025.07884,-0.14212499895709102,0.00126029622554779,HIRESj
2455025.07958,-0.145549359242999,0.00130945932865143,HIRESj
2455041.870848,-0.129369041554018,0.00142158794403076,HIRESj
2455049.997101,-0.131937778155983,0.0012054880857467701,HIRESj
2455049.997992,-0.13234857515261503,0.0012169556617736802,HIRESj
2455049.998756,-0.13078476923419602,0.00129468584060669,HIRESj
2455049.999636,-0.133079500838403,0.00127039861679077,HIRESj
2455050.000446,-0.133246820432931,0.00131273865699768,HIRESj
2455051.026212,-0.132668852595945,0.00120491123199463,HIRESj
2455051.02701,-0.132900919585513,0.00119521188735962,HIRESj
2455051.02782,-0.133492641996697,0.0011632159948349,HIRESj
2455051.028596,-0.131522718493776,0.00122830474376678,HIRESj
2455051.029337,-0.131373733210005,0.0011577388048172,HIRESj
2455051.030089,-0.131437251600851,0.00116910827159882,HIRESj
2455051.992867,-0.127402508270555,0.0012534323930740402,HIRESj
2455051.993782,-0.13048215257877002,0.0012208874225616499,HIRESj
2455051.994546,-0.134165064471387,0.0012362092733383201,HIRESj
2455051.995344,-0.12944918349672802,0.0011921976804733301,HIRESj
2455051.996235,-0.126772232772034,0.00111411476135254,HIRESj
2455051.997127,-0.129893894417214,0.0012353496551513702,HIRESj
2455076.743698,-0.13348172993353502,0.00132143819332123,HIRESj
2455079.737929,-0.13471141653965402,0.00141458094120026,HIRESj
2455106.90835,-0.12124873227654501,0.0014501353502273599,HIRESj
2455143.779765,-0.135004359176507,0.00131433701515198,HIRESj
2455143.780842,-0.134745956024543,0.0013614825010299701,HIRESj
2455143.781907,-0.134543754487574,0.00124517345428467,HIRESj
2455166.765767,-0.13782009254309,0.00127039647102356,HIRESj
2455166.766797,-0.13822540875900902,0.00144343185424805,HIRESj
2455166.767873,-0.135055935160714,0.0013561547994613602,HIRESj
2455166.768915,-0.138008150602946,0.00134500646591187,HIRESj
2455167.767249,-0.13178129175438802,0.00133565676212311,HIRESj
2455167.768071,-0.13606129267605702,0.00134575772285461,HIRESj
2455167.768892,-0.13271576369243201,0.0013087147474288901,HIRESj
2455167.769714,-0.136030314943246,0.00128000032901764,HIRESj
2455167.770594,-0.135518387645303,0.00137737357616425,HIRESj
2455168.731709,-0.133042415654818,0.0013228958845138501,HIRESj
2455168.732693,-0.135366426065544,0.0013447045087814301,HIRESj
2455168.733781,-0.133495807558569,0.00129016292095184,HIRESj
2455168.734811,-0.13068402734383,0.0011840193271637001,HIRESj
2455169.757602,-0.130397203500402,0.00145234656333923,HIRESj
2455169.758411,-0.13417555677006998,0.00146564376354218,HIRESj
2455169.75921,-0.13531808711985,0.00153056263923645,HIRESj
2455290.149053,-0.123145505855678,0.00128392732143402,HIRESj
2455313.137624,-0.125788071567059,0.00134917140007019,HIRESj
2455319.100412,-0.12803424742799602,0.00154423069953918,HIRESj
2455404.910255,-0.117301338568316,0.00132804071903229,HIRESj
2455437.010315,-0.108171065300592,0.00133604526519775,HIRESj
2455527.58962,-0.20847999572800002,0.00246000003815,Lick Observatory (Fischer)
2455542.688245,-0.101407470590757,0.00123519420623779,HIRESj
2455723.012906,-0.0654868114526623,0.0014761563539505002,HIRESj
2455785.967405,-0.0703029832022231,0.00158548223972321,HIRESj
2455842.793904,-0.0598253761922336,0.0019177229404449502,HIRESj
2455842.797919,-0.0606914591686687,0.00152783513069153,HIRESj
2455842.799725,-0.0602729240009495,0.0015046160221099901,HIRESj
2455843.78779,-0.200660003662,0.00392000007629,Lick Observatory (Fischer)
2455844.68082,-0.170940002441,0.00374000000954,Lick Observatory (Fischer)
2455846.69174,-0.162270004272,0.0031900000572199997,Lick Observatory (Fischer)
2456099.132616,0.00219096952726251,0.00138911986351013,HIRESj
2456104.972281,0.000814749445471875,0.00140599298477173,HIRESj
2456166.750618,0.0162118501788454,0.0014429111480712899,HIRESj
2456452.075326,0.102712097684011,0.0013076539039611802,HIRESj
2456452.076079,0.101323891254471,0.0013261797428131099,HIRESj
2456452.076808,0.104715295043097,0.00135584139823914,HIRESj
2456494.892837,0.127162557879756,0.0013879212141037001,HIRESj
2456519.017955,0.136414220310221,0.0013127913475036602,HIRESj
2456547.757843,0.13662480792703202,0.0012345179319381702,HIRESj
2456588.657712,-0.271109902625729,0.00347180461883545,APF
2456597.695923,-0.262859630314614,0.0033718888759613004,APF
2456610.58838,-0.2530879490728,0.0032100543975830103,APF
2456613.792727,0.164236667766884,0.00142868137359619,HIRESj
2456637.680042,0.17982526486692002,0.00143409168720245,HIRESj
2456647.604906,-0.253486176840425,0.00308175706863403,APF
2456729.042973,-0.222307446878711,0.00246294808387756,APF
2456741.013441,-0.206367680700821,0.0032546164989471402,APF
2456741.998251,-0.206655189682402,0.00351121687889099,APF
2456742.050407,-0.203555146038906,0.00332030439376831,APF
2456754.01626,-0.19960961055801102,0.0034385187625885004,APF
2456754.018424,-0.20689853752323903,0.00341779851913452,APF
2456754.02082,-0.198606414573662,0.00308225631713867,APF
2456757.979993,-0.19916377274102398,0.00313593912124634,APF
2456757.98188,-0.206150864759512,0.0033473465442657503,APF
2456757.983709,-0.20985844431184,0.0031202852725982703,APF
2456761.986202,-0.19514467031172,0.00250066804885864,APF
2456762.967852,-0.19208030020833602,0.00260452890396118,APF
2456763.013017,-0.190545864647601,0.0026098361015319802,APF
2456777.90463,-0.198845315211409,0.00263331294059753,APF
2456777.962007,-0.191907439071148,0.0024778094291687,APF
2456780.907252,-0.18227207717004001,0.0027714684009552,APF
2456780.997617,-0.18722822237984302,0.00261907887458801,APF
2456784.920554,-0.189879787776324,0.0025278360843658397,APF
2456784.998615,-0.19216088376874899,0.00234873199462891,APF
2456788.950335,-0.17473040301227,0.0031096541881561303,APF
2456789.87742,-0.182171168623299,0.00262569618225098,APF
2456789.956825,-0.181519305253905,0.00242736315727234,APF
2456792.868969,-0.190562418939531,0.0023731644153595004,APF
2456792.928684,-0.189523746107463,0.00243130731582642,APF
2456793.897993,-0.18683661147291802,0.002716224193573,APF
2456793.97462,-0.18508898550672,0.00260372805595398,APF
2456796.839638,-0.172886141272235,0.00354758286476135,APF
2456796.858192,-0.171392029507752,0.00242152047157288,APF
2456796.910812,-0.173389253750453,0.00281717729568481,APF
2456796.966383,-0.17936567288921298,0.00246881341934204,APF
2456800.864389,-0.182312839782794,0.0026830973625183102,APF
2456800.941605,-0.18186468542283502,0.0032329437732696504,APF
2456800.988923,-0.18632730871829198,0.00245598340034485,APF
2456801.960833,-0.180693725006251,0.0034704730510711703,APF
2456804.851918,-0.170447516285902,0.00231457853317261,APF
2456804.939042,-0.168951355284051,0.00251605248451233,APF
2456808.961436,-0.180532412457824,0.00258677387237549,APF
2456812.958065,-0.176363333930283,0.00236058878898621,APF
2456813.990399,-0.18168123495084001,0.00243868923187256,APF
2456816.899087,-0.165901260079955,0.00253317546844482,APF
2456821.908572,-0.168369079692741,0.00240988993644714,APF
2456821.937115,-0.169110065720394,0.00240468716621399,APF
2456822.879425,-0.168797360897909,0.0022976291179657,APF
2456825.9906,-0.16713064281629703,0.00268714213371277,APF
2456826.923334,-0.172741449357105,0.0024619808197021502,APF
2456830.931612,-0.16813623604831401,0.0025419619083404503,APF
2456831.126228,0.26206754147010797,0.00137430036067963,HIRESj
2456831.126888,0.26111241207207797,0.00119437146186829,HIRESj
2456831.127548,0.25889214143833905,0.0013460533618927,HIRESj
2456835.896395,-0.17029922854045298,0.00283334183692932,APF
2456838.834627,-0.165473908933752,0.00357699966430664,APF
2456839.948871,-0.16130266852576,0.0033396027088165303,APF
2456848.123895,0.267403555995528,0.00145509397983551,HIRESj
2456848.124694,0.264734144089393,0.00131049203872681,HIRESj
2456848.125539,0.26759217941503405,0.00144005930423737,HIRESj
2456858.835496,-0.163696072189213,0.00328225612640381,APF
2456860.839236,-0.16001074932474002,0.00292332649230957,APF
2456866.848495,0.280004131279099,0.0014883338212966898,HIRESj
2456870.839434,-0.15272206367637,0.00279026341438293,APF
2456872.794138,-0.151575975520577,0.00262047529220581,APF
2456874.788478,-0.149339240892849,0.00279423093795776,APF
2456878.740731,-0.14105912217977498,0.0028742227554321297,APF
2456878.767073,-0.14224727128651501,0.00287805080413818,APF
2456884.807692,-0.149403487857567,0.00291171002388,APF
2456886.6886,-0.145575171342235,0.00283658480644226,APF
2456886.75692,-0.13916212243374,0.00274885940551758,APF
2456890.753821,-0.146279837034688,0.00303288698196411,APF
2456891.736281,-0.145632394681894,0.00299340033531189,APF
2456892.732536,-0.143701349048616,0.00278435444831848,APF
2456894.763942,-0.13220779682573602,0.00278785300254822,APF
2456895.725194,-0.132561191298415,0.00273005414009094,APF
2456900.752299,-0.143484747644085,0.00273649859428406,APF
2456903.758052,-0.138508606192617,0.00290088224411011,APF
2456905.721645,-0.138667831874941,0.00259019827842712,APF
2456906.716345,0.290757872509789,0.00140388548374176,HIRESj
2456908.685949,-0.13252512813279,0.0028442325592041,APF
2456915.745321,-0.130121004742704,0.00297111773490906,APF
2456917.695696,-0.13373567472736,0.00315915989875793,APF
2456921.653028,-0.134792400394022,0.00346237587928772,APF
2456924.682871,-0.12025250518048501,0.00316217279434204,APF
2456941.673157,-0.123476781092151,0.00296206259727478,APF
2456988.672138,-0.09547491618442329,0.0028438789844512902,APF
2457002.678646,0.330423167904341,0.00127465796470642,HIRESj
2457015.573304,-0.0961296021092975,0.00302218747138977,APF
2457115.958435,-0.0324335045694164,0.0037916579246521,APF
2457115.960056,-0.0423030284474125,0.0035850250720977804,APF
2457115.961618,-0.048388242969874706,0.0036907832622528097,APF
2457121.968067,-0.053717392478916,0.00365745973587036,APF
2457121.969329,-0.0448540684270068,0.00344671893119812,APF
2457121.970556,-0.0436687867810293,0.00352595162391663,APF
2457123.967998,-0.0414347768600323,0.00319257616996765,APF
2457123.970209,-0.0460190800075963,0.00327874159812927,APF
2457123.972431,-0.044047182097691,0.00302360796928406,APF
2457124.961314,-0.050163378823985395,0.00292195844650269,APF
2457124.963155,-0.0430985172674617,0.0028393454551696802,APF
2457124.964995,-0.0477341136262814,0.00292201852798462,APF
2457125.955291,-0.0451836417443723,0.00288192868232727,APF
2457125.957143,-0.033578040688191,0.00324019360542297,APF
2457125.958798,-0.0416912443428102,0.0030314385890960697,APF
2457130.967473,-0.035814216488508896,0.00285602927207947,APF
2457130.969452,-0.0358507794589978,0.0032455108165741,APF
2457130.971385,-0.0355544098814311,0.0030821967124939,APF
2457133.94016,-0.0369054639365221,0.00401499366760254,APF
2457133.943945,-0.036609691877001,0.00355167078971863,APF
2457133.948285,-0.0363276813148223,0.00365668821334839,APF
2457135.964405,-0.0385174780760407,0.0025773618221283,APF
2457138.861938,-0.0406232350564946,0.00381470584869385,APF
2457140.9315,-0.0312034621843768,0.00308034873008728,APF
2457140.933143,-0.03374949839172681,0.00276131248474121,APF
2457140.934799,-0.039031461074276796,0.00295291662216187,APF
2457143.898066,-0.0466995125233398,0.0031309649944305405,APF
2457143.900265,-0.0431778019744901,0.00317073750495911,APF
2457143.902372,-0.04502022809287071,0.0031839373111724897,APF
2457151.861389,-0.03345125639971,0.00285633063316345,APF
2457158.85107,-0.0318104503486619,0.0034143061637878403,APF
2457168.883694,-0.025371696309211402,0.0026728887557983397,APF
2457168.885696,-0.0260463429395396,0.00256362700462341,APF
2457168.887571,-0.027241237235383298,0.00250483012199402,APF
2457170.903129,-0.028565486121232803,0.00356630563735962,APF
2457170.904541,-0.0344224167590194,0.00293642330169678,APF
2457170.906277,-0.0266967958703508,0.00281868386268616,APF
2457178.969072,-0.018573229478225803,0.00286365866661072,APF
2457178.971259,-0.0126044968476081,0.0027030584812164304,APF
2457178.973424,-0.020502874044660002,0.00286310577392578,APF
2457181.874298,-0.019768431158697704,0.00289581775665283,APF
2457181.876382,-0.0197340355697282,0.00343244385719299,APF
2457181.964686,-0.0200178132762145,0.00334728860855103,APF
2457181.966422,-0.020315327425927402,0.00324868369102478,APF
2457181.968262,-0.0163147789088013,0.00312012600898743,APF
2457187.939642,-0.0173161336345146,0.00323091506958008,APF
2457187.941298,-0.020967138016653203,0.00299868655204773,APF
2457187.942872,-0.0191012802772783,0.0028126106262207,APF
2457189.96245,-0.0316469478592323,0.0027228648662567098,APF
2457189.964291,-0.0234213678955179,0.00311557626724243,APF
2457189.966166,-0.0228636473076539,0.00308848810195923,APF
2457191.947509,-0.0178762472281223,0.00261469531059265,APF
2457191.949153,-0.0114622871735288,0.00305363941192627,APF
2457191.950796,-0.0110699833404415,0.00279088544845581,APF
2457196.943207,-0.009345697762246781,0.0029809272289276103,APF
2457196.94499,-0.016625802837452897,0.00265389776229858,APF
2457196.946876,-0.0103835903582742,0.0027682335376739502,APF
2457207.136693,0.419963897877483,0.00145856153964996,HIRESj
2457207.881222,-0.0021732395294474798,0.00332171177864075,APF
2457207.882993,-0.009251307466776201,0.0033078026771545402,APF
2457207.884787,-0.00858371490353986,0.0034391303062439,APF
2457208.880064,-0.00438051952454431,0.00356620907783508,APF
2457208.881823,-0.0011941846180578,0.0035472106933593798,APF
2457208.883721,-0.0105698122259665,0.00404230403900146,APF
2457211.89113,0.000159330083191195,0.00359494185447693,APF
2457211.892369,-0.0065299941179747505,0.00373456263542175,APF
2457211.893572,-0.00418986692796336,0.00434459495544434,APF
2457218.874279,-0.019307944019545602,0.00315522050857544,APF
2457218.875564,-0.0157536865407528,0.00306898617744446,APF
2457218.877184,-0.009735230682379789,0.00285070419311523,APF
2457221.850828,-0.0067379921958014306,0.00279950618743896,APF
2457221.852807,-0.00258998120929313,0.0025365846157074,APF
2457221.854567,0.00166266086016906,0.00292732214927673,APF
2457224.85894,-0.0038769336336978203,0.0032922933101654102,APF
2457224.861116,-0.00372392421613991,0.0031707217693328904,APF
2457224.863257,-0.00249548443558515,0.00323031878471375,APF
2457226.829195,-0.00017606445023857502,0.00307919979095459,APF
2457226.831162,0.00491119612406082,0.00302851963043213,APF
2457226.833014,0.00658552726673797,0.00298657298088074,APF
2457227.791218,0.00735625668245206,0.00346329545974731,APF
2457227.793035,0.00762129753423515,0.00250656747817993,APF
2457227.797885,-0.000352916001594066,0.0027272000312805198,APF
2457229.833711,-0.00537367297058527,0.0032613940238952603,APF
2457229.835678,-0.00337253019536672,0.0027943749427795403,APF
2457229.837657,-0.00879701855642359,0.00292867732048035,APF
2457232.805309,-0.00482522869779383,0.00299171161651611,APF
2457232.809626,-3.5617102743110706e-05,0.00347604918479919,APF
2457232.811351,0.000902818027804753,0.00327151536941528,APF
2457233.839061,-0.00792648075426296,0.00337991690635681,APF
2457233.841249,-0.00276219389923654,0.00328999209403992,APF
2457233.843401,-0.0038236263323114202,0.00319863820075989,APF
2457235.805021,0.0017672859119089099,0.00301005864143372,APF
2457235.807325,-0.00249697861553257,0.00314189076423645,APF
2457235.809605,-0.0027933247237582003,0.00310095977783203,APF
2457238.815774,0.011542265740029799,0.00395360088348389,APF
2457238.816967,0.0142257905664781,0.00365433692932129,APF
2457238.818355,0.00966227424852417,0.00324577116966248,APF
2457244.771702,0.43756844436826403,0.00131569755077362,HIRESj
2457244.772361,0.437494158554582,0.0012834385633468599,HIRESj
2457244.773009,0.44034638139873,0.00134917902946472,HIRESj
2457245.738644,0.0114688558493979,0.00287948656082153,APF
2457247.789352,-0.000790870706638426,0.00317885160446167,APF
2457247.791192,0.00903719680813316,0.0033216028213501,APF
2457247.793102,0.00349015106083198,0.00303806948661804,APF
2457249.773377,0.00757834677112814,0.00310207605361938,APF
2457249.775321,0.00791720370032668,0.00312452864646912,APF
2457249.777034,0.014410760438109802,0.00296560740470886,APF
2457252.748474,0.00782535912738257,0.0029487364292144803,APF
2457256.73713,0.0075580745448882,0.00283945727348328,APF
2457256.739016,0.0149884570026567,0.00270721769332886,APF
2457256.74088,0.0063802870307188495,0.00314929914474487,APF
2457258.725369,0.0145474328157415,0.0028003358840942402,APF
2457258.735669,0.00710873990562595,0.0032912433147430403,APF
2457258.73744,0.0113569017058966,0.00334874582290649,APF
2457258.739199,0.014108029503062,0.0030836904048919703,APF
2457260.737433,0.0145212518775178,0.00278841304779053,APF
2457260.739319,0.0114165533047355,0.00287638092041016,APF
2457260.741125,0.0072227255536009205,0.00301868009567261,APF
2457262.736136,0.0119689495361308,0.00320705127716064,APF
2457262.73786,0.006494249118164931,0.0031392946243286105,APF
2457262.739596,0.0059413612834432,0.00319667363166809,APF
2457265.74182,0.0163237519023481,0.00273948907852173,APF
2457265.744216,0.0140753100368632,0.0030208292007446297,APF
2457265.746414,0.017603949947803097,0.00328438258171082,APF
2457269.70009,0.0211907539462374,0.0030722608566284204,APF
2457269.701826,0.0306950838268615,0.00318465185165405,APF
2457269.70347,0.0238685717276567,0.0030180687904357902,APF
2457274.748254,0.0141957209442405,0.00345245575904846,APF
2457274.750094,0.008601210746084689,0.00311491918563843,APF
2457274.751981,0.0193477731076987,0.00308274841308594,APF
2457290.740165,0.0289828540997578,0.00314169239997864,APF
2457290.741819,0.0323374277764118,0.00334695339202881,APF
2457290.743486,0.0302419181047493,0.00318435430526733,APF
2457558.96324,0.144312599619646,0.0025953252315521202,APF
2457560.95571,0.151806020234237,0.00273561143875122,APF
2457563.950745,0.158248972615248,0.00298735070228577,APF
2457566.895711,0.163073160810054,0.0030004403591156,APF
2457567.983682,0.16365152086218898,0.00284119153022766,APF
2457576.894285,0.15968998323802,0.00305485820770264,APF
2457578.90366,0.16691157779697302,0.0028300023078918503,APF
2457579.873605,0.177661983654873,0.0029024894237518304,APF
2457582.851408,0.170112556545619,0.0027696681022644,APF
2457587.847696,0.16710252193291503,0.00258346748352051,APF
2457588.871184,0.166033794879731,0.00254713749885559,APF
2457591.849995,0.16995578657766502,0.00275987362861633,APF
2457599.833568,0.17010948361358602,0.00285326290130615,APF
2457607.869647,0.17930731484856402,0.00275928854942322,APF
2457608.817993,0.182477348837088,0.00266069746017456,APF
2457614.835837,0.190089313167133,0.00281916260719299,APF
2457616.781965,0.18934860871285,0.00259152698516846,APF
2457617.78832,0.182698157746126,0.00293313837051392,APF
2457618.774997,0.181383212788719,0.00247294759750366,APF
2457632.795684,0.187325381719042,0.00312314677238464,APF
2457703.699698,0.649039630932808,0.00148251163959503,HIRESj
2457717.685761,0.6683255507794981,0.00155526793003082,HIRESj
2457797.085059,0.25669898154088705,0.0031360020637512197,APF
2457854.034289,0.263930011455926,0.00272514629364014,APF
2457859.007575,0.28131116128072503,0.00299295258522034,APF
2457875.864701,0.274662611807838,0.0030741994380950903,APF
2457927.888023,0.292110145746459,0.00305628490447998,APF
2457964.988486,0.728793440042125,0.00147705852985382,HIRESj
2457991.748598,0.308793120126506,0.0029585075378418,APF
2458097.68525,0.760184840056607,0.00137133646011353,HIRESj
2458098.685501,0.7647513979768401,0.00136572897434235,HIRESj
2458295.136781,0.7987391176057601,0.00129845058917999,HIRESj
2458327.834835,0.385285982047314,0.00273507475852966,APF
2458352.817423,0.387259988030957,0.0025281031131744397,APF
2458356.792737,0.376606720965296,0.0025045015811920204,APF
2458357.749092,0.385777534173791,0.0025808885097503703,APF
2458359.769551,0.394703714832487,0.00284562873840332,APF
2458558.014366,0.427671383520711,0.00367146611213684,APF
2458592.145522,0.869990274581771,0.0013701977729797402,HIRESj
2458650.954015,0.867512217328614,0.00134767639636993,HIRESj
2458666.137573,0.878431886412119,0.0014180862903595,HIRESj
2458724.722203,0.883157820619591,0.0014096210002899202,HIRESj
2459046.851892,0.920692223575993,0.00136756587028503,HIRESj
2459208.680449,0.919829502045005,0.0012972127199173,HIRESj
2459398.012537,0.9307588838458281,0.0013084521293640098,HIRESj
2459407.080048,0.926943362312121,0.00143094801902771,HIRESj
2459417.932824,0.931210308277735,0.0013780130147934,HIRESj
2459672.082858,0.9397461794604121,0.00142821681499481,HIRESj
2460088.989035,0.504396569348954,0.00242142295837402,APF
2460105.133222,0.9169376372123971,0.00131961500644684,HIRESj
2460112.968967,0.484575913107361,0.00370863509178162,APF
2460121.904735,0.496432359477292,0.0037344603538513204,APF
2460126.909951,0.491471882261523,0.004128106117248539,APF
2460134.870342,0.496209654913784,0.00552966070175171,APF
2460183.737017,0.5090123010606691,0.0027514865398407,APF
2460197.700998,0.500159328790731,0.00311064338684082,APF
2460199.700524,0.509825909882535,0.0043993740081787105,APF
2460237.636676,0.498106363558247,0.00509557437896729,APF
2460244.631096,0.500880056371145,0.00280679154396057,APF
2460252.620003,0.50501522225795,0.00314625430107117,APF
2460260.611253,0.498675364922794,0.00283347368240356,APF
2460480.980026,0.49256154913884004,0.00257724976539612,APF

